The Radiowave Hunt for Young Stellar Object Emission and Demographics (RADIOHEAD): A Radio Luminosity${-}$Spectral Type Dependence in Taurus${-}$Auriga YSOs

We measure the radio continuum fluxes at the locations of all Gaia${-}$confirmed members of Taurus${-}$Auriga using Karl G. Jansky Very Large Array Sky Survey data (VLASS; 2${-}$4 GHz, $\sigma_{\rm{VLASS}}{\sim}110{-}140 \mu$Jy, $2.5''$ resolution) spanning 3 VLASS epochs (2019, 2021, and 2023). We present 35 detections coincident with young Taurus${-}$Auriga stars (29 in individual VLASS images, 6 via stacking). We find a strong dependence on spectral type, wherein the fractional detection rate of radio emission coincident with early-type young stellar objects (YSOs) is systematically higher than late-type YSOs, ranging from 25% $\pm$ 13% for B${-}$F YSOs, 21% $\pm$ 11% for G YSOs, 18.4% $\pm$ 6.3% for K0${-}$K4 YSOs, 15.5% $\pm$ 5.4% for K5${-}$K9 YSOs, 7.0% $\pm$ 2.7% for M0${-}$M2 YSOs, 2.3% $\pm$ 0.9% for M3${-}$M6 YSOs, and 1.9% $\pm$ 1.9% for YSOs with SpTs later than M7. We present cumulative density distributions of radio luminosity densities that demonstrate a significant luminosity enhancement for early- versus late-type YSOs. We find 25% of the detected sources to be significantly variable. We discuss possible interpretations of this dependence, which may reflect stellar magnetic activity, binary interactions, or stellar flaring. We find that mid-infrared YSO class is a strong indicator of radio detectability consistent with higher frequency Taurus-Auriga VLA surveys, with class III stars detected at a rate of 8.8% $\pm$ 1.6%, class IIs at 2.0% $\pm$ 1.2%, and combined class 0s, Is and Fs at 8.0% $\pm$ 5.4%.

==> anc/512_sources_stats.txt <==
Title: The Radiowave Hunt for Young Stellar Object Emission and Demographics (RADIOHEAD): A Radio Luminosity-Spectral Type Dependence in Taurus-Auriga YSOs
Authors: Rahman R.A., Lovell J.B., Koch E.W., Wilner D.J., Andrews S.M., Monsch K., Ha D.
Table: Statistics of 512 YSO Taurus-Auriga sample
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label        Explanations
--------------------------------------------------------------------------------
   1- 29 A29      ---      Source-Name  Name of sources
  31- 37 F7.4     deg      RAdeg        Gaia EDR3 Right Ascension (J2016) (degrees)
  39- 45 F7.4     deg      DEdeg        Gaia EDR3 Declination (J2016) (degrees)
  47- 75 A29      ---      Gaia-ID      Gaia EDR3 Source ID
  77- 85 A9       ---      Class        YSO class
  87- 91 A5       ---      SpType       Stellar spectral type
  93- 95 A3       ---      GMM          Stellar subgroup
  97-102 A6       ---      Bin          Binary system (1)
 104-114 F7.4     pc       dist         Gaia EDR3 parallax distance (parsec) (2)
 116-135 F7.4     erg/s/Hz mean-L       Mean radio luminosity (erg/s/Hz)
 137-156 F7.4     erg/s/Hz d-mean-L     Error on mean radio luminosity (erg/s/Hz)
 158-177 F7.4     ---      VAR-SNR      Signal-to-noise of variability
 179-197 F7.4     ---      flux-factor  Factor by which flux values change at each epoch
 199-206 A8       ---      VLASS-E1     VLASS Epoch (1.1 or 1.2) (3)
 208-225 F7.4     uJy      Fluxes-E1    Epoch 1 fluxes (uJy)
 227-244 F7.4     uJy      dF-E1        Error on epoch 1 fluxes (uJy)
 246-263 F7.4     uJy      mad-E1       Median absolute deviation of epoch 1 fluxes (uJy)
 265-283 F7.4     ---      snr-E1       Epoch 1 signal-to-noise
 285-304 F7.4     erg/s/Hz L-E1         Epoch 1 luminosities (erg/s/Hz)
 306-325 F7.4     erg/s/Hz dL-E1        Error on epoch 1 luminosities (erg/s/Hz)
 327-333 A7       ---      F-UL-E1      Epoch 1 upper limit indicator (True or False) (4)
 335-342 A8       ---      VLASS-E2     VLASS Epoch (2.1 or 2.2) (5)
 344-361 F7.4     uJy      Fluxes-E2    Epoch 2 fluxes (uJy)
 363-380 F7.4     uJy      dF-E2        Error on epoch 2 fluxes (uJy)
 382-399 F7.4     uJy      mad-E2       Median absolute deviation of epoch 2 fluxes (uJy)
 401-420 F7.4     ---      snr-E2       Epoch 2 signal-to-noise
 422-441 F7.4     erg/s/Hz L-E2         Epoch 2 luminosities (erg/s/Hz)
 443-462 F7.4     erg/s/Hz dL-E2        Error on epoch 2 luminosities (erg/s/Hz)
 464-470 A7       ---      F-UL-E2      Epoch 2 upper limit indicator (True or False) (3)
 472-481 I7       ---      det-single   Detection indicator (1 or 0) (5)
 483-500 F7.4     uJy      Fluxes-stk   Stacked fluxes (uJy) 
 502-512 F7.4     uJy      stk-err      Error on stacked fluxes (uJy)
 514-530 F7.4     uJy      stk-mad      Median absolute deviation of stacked fluxes (uJy)
 532-548 F7.4     ---      snr-stk      Stacked sources signal-to-noise
 550-569 F7.4     erg/s/Hz L-stk        Stacked luminosities (erg/s/Hz)
 571-590 F7.4     erg/s/Hz dL-stk       Error on stacked luminosities (erg/s/Hz)
 592-598 I7       ---      det-stk      Stacked detection indicator (1 or 0) (6)
--------------------------------------------------------------------------------
Note (1): Indicates if the source has a resolved or unresolved binary companion and lists the number of companions. Reference: Krolikowski et al. (2021) doi: 10.3847/1538-3881/ac0632
Note (2): Distance reference: Krolikowski et al. (2021)
Note (3): Specifies if source VLASS epoch 1 or epoch 2 data is from VLASS1.1/2.1 (first half) or VLASS1.2/2.2 (second half) of the sky observations.
Note (4): Indicates if the epoch 1 flux is an upper limit (SNR below 4σ).
Note (5): Indicates if source is a detection (has SNR above 4σ in epoch 1, epoch 2, or both). 1 = detected, 0 = not detected.
Note (6): Indicates if source is a stacked detection (stacked SNR above 4σ for sources with SNR > 3.5σ in at least one epoch) 1 = detected, 0 = not detected.
-------------------------------------------------------------------------------- 
HBC_351                       58.0094 24.6631 Gaia EDR3 66665696393227904   Class 3   K5    D4  U      119.3425905 4.28047500436141E+15                                                               1.2      522.7340474487300                     130.6835118621830  0.0                 8.90817980399481E+15                      TRUE    2.2      481.98299835205100                    120.49574958801300 2.0259525662514100   8.21372021345083E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0359099+2009362   59.7911 20.16   Gaia EDR3 51369428065705600   Class 3   M4.75 D3         121.8440064 4.79660703109808E+15                                                               1.2      552.2508543                           138.0627135772710  0.807898863         9.80984178267373E+15                      TRUE    2.2      527.8604826                           131.96512065582300 2.125314139788730    9.37658634171858E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0400279+2031593   60.1162 20.5331 Gaia EDR3 51406124266249856   Class 3   M5.75 D2         114.5509712 4.11622539905052E+15                                                               1.2      515.0245545959470                     128.75613864898700 0.0                 8.08616784006263E+15                      TRUE    2.2      533.6586756774900                     133.41466891937300 0.0                  8.37873375613943E+15                      TRUE    0                                                                                                                       0       
HD_285281                     60.1295 19.5891 Gaia EDR3 50447448908539264   Class 3   F9    D2         135.5716449 1.04002385746682E+16                      0.5094876683393500   0.5141307809814490  1.2      566.6757089355470                     141.6689272338870  1.9270303789101300  1.24620529579273E+16                      TRUE    2.2      662.5035068706800  123.71936069081100 122.11249077301000 5.425354135984170    1.45694506703727E+16 2.72077521682714E+15 FALSE   1                                                                                                                       0       
HD_285372                     60.854  17.4072 Gaia EDR3 46622664569875840   Class 3   K3    D3         118.8313065 4.40588053902154E+15                                                               1.2      558.6037555                           139.6509389        0.0                 9.43806274523472E+15                      TRUE    2.2      484.46683295288100                    121.11670823822000 2.036126090691240    8.18545941085145E+15                      TRUE    0                                                                                                                       0       
HBC_358_B                     60.9553 26.1807 Gaia EDR3 162535413754166528  Class 3   M3.5  D3  R2     127.1905586 5.63501453950562E+15                                                               1.2      626.5608403564450                     156.64021008911100 2.6333866460614700  1.21280300028481E+16                      TRUE    2.2      537.9083914855960                     134.4770978713990  3.2491886456698800   1.04120281551744E+16                      TRUE    0                                                                                                                       0       
HBC_358_A                     60.9557 26.181  Gaia EDR3 162535413750345856  Class 3   M3.9  D4  R1     146.7083164 7.49197724864587E+15                                                               1.2      626.3910797607420                     156.59776994018600 2.6816671213139800  1.61314087545877E+16                      TRUE    2.2      537.2785760559080                     134.31964401397700 2.3959688769797500   1.38365002399958E+16                      TRUE    0                                                                                                                       0       
XEST_06-006                   60.9583 26.3439 Gaia EDR3 162541942104406784  Class 3   M5.25 D4         142.2607107 6.38094427342709E+15                                                               1.2      568.5329405273440                     142.13323513183600 0.0                 1.37671120014386E+16                      TRUE    2.2      485.50860739746100                    121.37715184936500 0.0                  1.17566650922698E+16                      TRUE    0                                                                                                                       0       
HBC_359                       60.9619 26.1813 Gaia EDR3 162535345034688768  Class 3   M2.8  D3         128.4862269 5.69148601555188E+15                                                               1.2      621.1481377807620                     155.28703444519000 1.8381371300179300  1.22694643867532E+16                      TRUE    2.2      531.3898470336910                     132.84746175842300 2.6968042903394400   1.04964796754544E+16                      TRUE    0                                                                                                                       0       
BD+21_584                     61.1187 21.9345 Gaia EDR3 53092225348322816   Class 3   F8    D4         119.4627092 4.47820256660443E+15                                                               1.2      529.9243045                           132.4810761        0.0                 9.04890070424565E+15                      TRUE    2.2      519.0908004638670                     129.77270011596700 3.166599347539010    8.86390956217206E+15                      TRUE    0                                                                                                                       0       
HBC_360                       61.1641 21.9718 Gaia EDR3 53092775104124288   Class 3   M3.4  D3         121.9288219 4.6111877762878E+15                                                                1.2      518.3851991                           129.59629976348900 1.2047507088372200  9.22109748316668E+15                      TRUE    2.2      518.5288983215330                     129.63222458038300 1.8192753209375800   9.22365362198452E+15                      TRUE    0                                                                                                                       0       
HBC_361                       61.1661 21.9726 Gaia EDR3 53092775104745984   Class 3   M3.2  D3         123.237433  4.71041846483258E+15                                                               1.2      516.7219343261720                     129.18048358154300 1.8328383583672800  9.38986718356053E+15                      TRUE    2.2      520.1304483764650                     130.03261209411600 2.4560073243425900   9.4518066757698E+15                       TRUE    0                                                                                                                       0       
HD_283323                     61.3015 26.5454 Gaia EDR3 162641276107387136  Class 3   K2    D4         117.6637621 4.06007726829409E+15                                                               1.2      503.83772949829100                    125.95943237457300 0.0                 8.34628886256813E+15                      TRUE    2.2      476.5357735656740                     119.13394339141800 0.0                  7.89402021060823E+15                      TRUE    0                                                                                                                       0       
V1298_Tau                     61.3317 20.157  Gaia EDR3 51886335968692480   Class 3   K1.5  D2         107.6129119 3.74827689973102E+15                                                               1.2      533.8807399108890                     133.47018497772200 0.0                 7.39759046775399E+15                      TRUE    2.2      548.1650172                           137.04125429992700 0.8585850489719460   7.5955171311701E+15                       TRUE    0                                                                                                                       0       
HBC_362                       61.3787 21.8529 Gaia EDR3 53098994216894208   Class 3   M2.7  D3         123.2921968 4.67112035806837E+15                                                               1.2      509.8402053588870                     127.46005133972200 1.1957143216745300  9.27304841198024E+15                      TRUE    2.2      517.4487105651860                     129.36217764129600 1.760779211606140    9.41143302029324E+15                      TRUE    0                                                                                                                       0       
61.384_27.5537                61.384  27.5537 Gaia EDR3 163511608280866816  Class 3   M4.75 D3         130.4025283 5.0270423294119E+15                                                                1.2      525.4712108276370                     131.36780270690900 1.351900780895170   1.06914895485069E+16                      TRUE    2.2      462.8161583862300                     115.7040395965580  1.9723475791296900   9.41667976914073E+15                      TRUE    0                                                                                                                       0       
HD_284149                     61.6617 20.303  Gaia EDR3 51914888911355776   Class 3   G1    D2         117.0231464 4.27444315645749E+15                                                               1.2      517.5249942443850                     129.38124856109600 0.0                 8.47992743400177E+15                      TRUE    2.2      525.9420340576170                     131.4855085144040  0.0                  8.61784519182819E+15                      TRUE    0                                                                                                                       0       
61.6777_29.0337               61.6777 29.0337 Gaia EDR3 164265220422661760  Class 3   M4.5  D4         162.5010658 8.15810570983481E+15                                                               1.2      537.8060012329100                     134.45150030822800 0.0                 1.69924240170338E+16                      TRUE    2.2      495.00207960205100                    123.75051990051300 0.0                  1.56399988223055E+16                      TRUE    0                                                                                                                       0       
61.6852_25.6717               61.6852 25.6717 Gaia EDR3 162259814291151616  Class 2   M5.75 D4         151.9056398 6.89865781478551E+15                                                               1.2      543.0916548339840                     135.77291370849600 0.8789317003070420  1.4994714145548E+16                       TRUE    2.2      456.3548040710450                     114.08870101776100 0.9946042116732640   1.25999171135941E+16                      TRUE    0                                                                                                                       0       
V1195_Tau_B                   61.714  25.691  Gaia EDR3 162260226605718784  Class 3   K6.5  D4  R2     176.4987555 2.05438036451491E+16                      2.0583343694716100   0.9269275405523180  1.2      860.4445909821800  137.34346072828800 134.8958776245120  6.378583290567730   3.20718098875135E+16 5.11927602071712E+15 FALSE   2.2      483.7640367553710                     120.94100918884300 3.998769066823400    1.80315948055692E+16                      TRUE    1                                                                                                                       0       
V1195_Tau_A                   61.7141 25.6913 Gaia EDR3 162260226608005120  Class 3   K6.5  D4  R1     158.4714059 1.63566174290444E+16                                                               1.2      846.9274283858190  137.52461965125500 135.15718089752200 6.266240704058270   2.5448681405282E+16  4.13237322772481E+15 FALSE   2.2      483.52600090942400                    120.88150022735600 2.7969947372952500   1.45291069056136E+16                      TRUE    0                                                                                                                       0       
61.7236_25.6768               61.7236 25.6768 Gaia EDR3 162259951730099968  Class 3   M5.5  D4         150.6370223 6.92892173698011E+15                                                               1.2      553.4946040466310                     138.3736510116580  1.967655195159990   1.50277548190899E+16                      TRUE    2.2      467.31544760742200                    116.82886190185500 1.6697693071999100   1.26879321288306E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0407350+2237396   61.8959 22.6276 Gaia EDR3 53515017631040384   Class 3   M4.8  D3         125.2229811 8.90392396849826E+15                      0.8484360926136400   0.5437491165114900  1.2      526.8480271728520                     131.71200679321300 3.0402170360830300  9.88486403985971E+15                      TRUE    2.2      685.7068511344920  133.07790060781100 131.47833712463400 5.215359930240690    1.28654159170667E+16 2.49684327618558E+15 FALSE   1                                                                                                                       0       
HD_285458                     61.9751 17.8403 Gaia EDR3 46843632046026240   Class 3   K4    D2         121.6917976 5.19345180714395E+15                                                               1.2      655.0011695800780                     163.75029239502000 3.3250715665537200  1.160598362269E+16                        TRUE    2.2      517.3999360656740                     129.34998401641800 0.0                  9.16782360588581E+15                      TRUE    0                                                                                                                       0       
L06-01                        62.0326 28.1244 Gaia EDR3 163926914439144320  Class 3   M3.75 D6  U      226.1155609 1.57386391809819E+16                                                               1.2      529.3381056335450                     132.3345264083860  0.0                 3.2382570929673E+16                       TRUE    2.2      499.7415764465330                     124.9353941116330  0.0                  3.05719857942547E+16                      TRUE    0                                                                                                                       0       
V1304_Tau                     62.3209 17.2689 Gaia EDR3 46008862202068480   Class 3   M1    D2         130.212739  5.45193977009447E+15                                                               1.2      577.6798332641600                     144.41995831604000 0.0                 1.17195630620508E+16                      TRUE    2.2      497.2666099365230                     124.31665248413100 1.6584816635330600   1.0088196018327E+16                       TRUE    0                                                                                                                       0       
V1306_Tau                     62.4632 24.7723 Gaia EDR3 150137251917639680  Class 3   M1.5  D4         94.2515793  2.72579692611193E+15                                                               1.2      532.8877399658200                     133.22193499145500 0.0                 5.66409156931785E+15                      TRUE    2.2      492.9034188                           123.22585469055200 2.8550355069390100   5.23909613512988E+15                      TRUE    0                                                                                                                       0       
62.7738_22.2753               62.7738 22.2753 Gaia EDR3 52751101863760256   Class 3   M3.5  D3         123.1115307 4.63747812623078E+15                                                               1.2      507.3513485229490                     126.8378371307370  0.39089223659522200 9.20075669434003E+15                      TRUE    2.2      515.5344245727540                     128.88360614318800 2.8789697402047100   9.3491558105831E+15                       TRUE    0                                                                                                                       0       
63.1696_24.6376               63.1696 24.6376 Gaia EDR3 150073682105601408  Class 2   M4    D4         147.340207  6.62724881586192E+15                                                               1.2      531.5772533203130                     132.89431333007800 0.0                 1.38078546002389E+16                      TRUE    2.2      488.97078244628900                    122.24269561157200 0.0                  1.27011406632087E+16                      TRUE    0                                                                                                                       0       
V1307_Tau                     63.2109 19.616  Gaia EDR3 48841131139979904   Class 3   K4.5  D3         122.0202446 4.61175779786536E+15                                                               1.2      564.7314705                           141.1828676        2.268631524425010   1.00605804352181E+16                      TRUE    2.2      470.7573979797360                     117.68934949493400 2.8705316044422300   8.38645075624331E+15                      TRUE    0                                                                                                                       0       
LkCa_1                        63.309  28.3195 Gaia EDR3 163246832135164544  Class 3   M3.6  C2         127.2755409 4.91860743532135E+15                                                               1.2      507.4555938354490                     126.8638984588620  2.269881732952370   9.83569860176147E+15                      TRUE    2.2      507.61205229492200                    126.90301307373000 1.3534247715812700   9.83873113952391E+15                      TRUE    0                                                                                                                       0       
Anon_1                        63.3635 28.2734 Gaia EDR3 163233981593016064  Class 3   M0.5  C2  U      135.7671466 5.73817734722895E+15                                                               1.2      531.7181473754880                     132.92953684387200 0.3998789216474740  1.17270325101336E+16                      TRUE    2.2      508.98606342773400                    127.24651585693400 2.8913902195109800   1.12256768787822E+16                      TRUE    0                                                                                                                       0       
IRAS_04108+2803               63.4721 28.1897 Gaia EDR3 163229544890946944  Class 01F M5    D4         169.9136604 8.99587411689707E+15                                                               1.2      538.9386283630370                     134.73465709075900 0.0                 1.86171487816673E+16                      TRUE    2.2      502.7298063354490                     125.6824515838620  0.4541332426195870   1.7366347685921E+16                       TRUE    0                                                                                                                       0       
IRAS_04108+2910               63.4891 29.3053 Gaia EDR3 165563674934601856  Class 2   M3    D4         118.9471097 4.37589804765796E+15                                                               1.2      550.5132062072750                     137.62830155181900 0.0                 9.31950388797053E+15                      TRUE    2.2      483.4429756713870                     120.86074391784700 1.1403852965112800   8.1840883026613E+15                       TRUE    0                                                                                                                       0       
L04-01                        63.5496 28.1981 Gaia EDR3 163182888662060928  Class 2   M6.25 C2         130.0879403 5.18043826344547E+15                                                               1.2      515.4520780151370                     128.86301950378400 0.0                 1.04370949600864E+16                      TRUE    2.2      507.9237475891110                     126.98093689727800 0.0                  1.02846580936955E+16                      TRUE    0                                                                                                                       0       
V773_Tau                      63.5539 28.2033 Gaia EDR3 163184366130809984  Class 2   K4    D4  U      119.5345866 6.26047500506623E+16 2.14838624710362E+15 14.76054975643890    3.052954641517020   1.2      5516.726546        210.62303151953000 130.2736228225710  42.34722598701030   9.43161121470842E+16 3.60089362702932E+15 FALSE   2.2      1807.0122860583100 137.12346402236600 125.95269081573500 14.346754121370200   3.08933879542404E+16 2.3443163083926E+15  FALSE   1                                                                                                                       0       
FM_Tau                        63.5566 28.2135 Gaia EDR3 163184366130809472  Class 2   M4.5  C2         131.1557951 5.32320950136948E+15                                                               1.2      533.5902194458010                     133.39755486145000 0.0                 1.09824717474275E+16                      TRUE    2.2      500.9355562866210                     125.23388907165500 0.0                  1.03103662580504E+16                      TRUE    0                                                                                                                       0       
FN_Tau                        63.5609 28.466  Gaia EDR3 164738521519622656  Class 2   M3.5  C2         129.4975633 5.08005640425327E+15                                                               1.2      511.09087763671900                    127.77271940918000 0.0                 1.02550690173981E+16                      TRUE    2.2      501.6260457458500                     125.4065114364620  0.0                  1.00651565996149E+16                      TRUE    0                                                                                                                       0       
CW_Tau                        63.5709 28.1826 Gaia EDR3 163184091252903936  Class 2   K3    C2         131.3085717 5.28750477777055E+15                                                               1.2      511.54197388916000                    127.88549347229000 3.5243964740166600  1.0553212779416E+16                       TRUE    2.2      513.6550679992680                     128.4137669998170  1.164088113319650    1.05968063316662E+16                      TRUE    0                                                                                                                       0       
CIDA_1                        63.5734 28.1026 Gaia EDR3 163181342473839744  Class 2   M4.5  C2         133.4449737 5.86229347799802E+15                                                               1.2      555.8693973266600                     138.96734933166500 0.0                 1.18438928860125E+16                      TRUE    2.2      544.6706274536130                     136.16765686340300 0.0                  1.16052810259796E+16                      TRUE    0                                                                                                                       0       
MHO_1                         63.6095 28.1008 Gaia EDR3 163181308112262400  Class 01F M2.5  C2  R1     133.6948877 5.77267145873301E+15                                                               1.2      539.3198205322270                     134.82995513305700 0.0                 1.1534353249954E+16                       TRUE    2.2      540.3475236694340                     135.0868809173580  0.0                  1.15563325849781E+16                      TRUE    0                                                                                                                       0       
MHO_2                         63.6101 28.0998 Gaia EDR3 163178353176600448            M3.5  C2         129.9497903 5.45557559481332E+15                                                               1.2      536.4962385131840                     134.1240596282960  0.7107223080462820  1.08401455242775E+16                      TRUE    2.2      543.5246076965330                     135.8811519241330  1.642082947484940    1.09821568549758E+16                      TRUE    0                                                                                                                       0       
RX_J0414.4+1742               63.626  17.7123 Gaia EDR3 46084797223979776   Class 3   M3.5  D3         118.0784197 4.30501844252893E+15                                                               1.2      555.0789608642580                     138.76974021606400 0.0                 9.26004497341327E+15                      TRUE    2.2      477.15151768798800                    119.28787942199700 0.0                  7.96002879670246E+15                      TRUE    0                                                                                                                       0       
MHO_3                         63.6273 28.0873 Gaia EDR3 163178387536338944  Class 01F M2.2  D4  U      177.687156  1.03901608575626E+16                                                               1.2      546.0244591552740                     136.50611478881800 2.3542534441347500  2.06272548764408E+16                      TRUE    2.2      554.1281295959470                     138.53203239898700 0.0                  2.09333885538095E+16                      TRUE    0                                                                                                                       0       
FP_Tau                        63.6971 26.7739 Gaia EDR3 162757545164429696  Class 2   M2.6  D3         127.2041764 4.72409243611112E+15                                                               1.2      519.2411055541990                     129.8102763885500  0.0                 1.00528469762427E+16                      TRUE    2.2      456.77811967163100                    114.19452991790800 0.0                  8.84352276820174E+15                      TRUE    0                                                                                                                       0       
XEST_20-066                   63.6975 28.0514 Gaia EDR3 163177116226018944  Class 3   M5.2  C2         128.1133822 6.19991632870586E+15                                                               1.2      649.3944096496580                     162.34860241241500 1.5277502977787100  1.27530717823232E+16                      TRUE    2.2      613.4200943                           153.3550235824590  3.049728937477940    1.20465935325002E+16                      TRUE    0                                                                                                                       0       
CX_Tau                        63.6995 26.803  Gaia EDR3 162758236656524416  Class 2   M2.5  D4         126.5152378 4.66597277341723E+15                                                               1.2      511.9289574646000                     127.9822393661500  0.0                 9.80421064571874E+15                      TRUE    2.2      462.6101110107420                     115.65252775268600 0.0                  8.8596804479502E+15                       TRUE    0                                                                                                                       0       
FO_Tau                        63.7054 28.2084 Gaia EDR3 163183644576299264  Class 2   M3.9  C2  U      135.0060373 5.57997180823546E+15                                                               1.2      506.5606858337400                     126.64017145843500 0.5875375872399030  1.10472740139613E+16                      TRUE    2.2      516.8933690002440                     129.22334225006100 0.0                  1.12726132189806E+16                      TRUE    0                                                                                                                       0       
XEST_20-071_A                 63.7179 28.0998 Gaia EDR3 163179006011625088  Class 3   M3.1  C2  R1     132.3714996 5.66277231466315E+15                                                               1.2      532.6063590637210                     133.15158976593000 3.4068968182670800  1.11663848105806E+16                      TRUE    2.2      547.7893449646000                     136.94733624115000 2.7709218342744500   1.14847044480721E+16                      TRUE    0                                                                                                                       0       
XEST_20-071_B                 63.7185 28.0998 Gaia EDR3 163179006011625216  Class 3   M4    C2  R2     138.008386  6.17225902287909E+15                                                               1.2      533.3038163085940                     133.32595407714800 1.9470749378504600  1.21535432339553E+16                      TRUE    2.2      550.0639650146480                     137.5159912536620  2.583141489340610    1.2535492857561E+16                       TRUE    0                                                                                                                       0       
CIDA_2                        63.7715 28.146  Gaia EDR3 163179521407696384  Class 3   M4.5  C2         132.9428531 5.43581851833096E+15                                                               1.2      516.0547462280270                     129.01368655700700 0.0                 1.09129717676598E+16                      TRUE    2.2      512.1454565185550                     128.03636412963900 2.3063452922105100   1.0830302305664E+16                       TRUE    0                                                                                                                       0       
63.7772_27.4703               63.7772 27.4703 Gaia EDR3 162933230804130432  Class 3   M3.25 C2         133.3557502 5.51306155258768E+15                                                               1.2      553.4304913696290                     138.3576228424070  0.0                 1.17761639079546E+16                      TRUE    2.2      482.93292471313500                    120.73323117828400 1.609635374912830    1.02760823023961E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_1                    63.8114 28.0025 Gaia EDR3 163165738856771200  Class 3   M8.5  C2         128.7099949 7.94174679822227E+15                                                               1.2      811.3014512695310                     202.8253628173830  0.0                 1.60814077618861E+16                      TRUE    2.2      791.3320490844730                     197.83301227111800 0.0                  1.5685579431003E+16                       TRUE    0                                                                                                                       0       
HD_284266                     63.8455 20.738  Gaia EDR3 49340897830486912   Class 3   K0    D3         121.900283  4.69231043311584E+15                                                               1.2      511.3594088562010                     127.83985221405000 2.275828618856260   9.09186427790237E+15                      TRUE    2.2      544.2907926452640                     136.0726981613160  1.440957563768070    9.67737745456099E+15                      TRUE    0                                                                                                                       0       
L06-02                        63.8505 29.1787 Gaia EDR3 164800820022316800  Class 3   M7    D4         159.4721449 7.59735238365751E+15                                                               1.2      525.5405719665530                     131.3851429916380  0.0                 1.5991646664616E+16                       TRUE    2.2      473.1600624023440                     118.29001560058600 0.0                  1.4397762870014E+16                       TRUE    0                                                                                                                       0       
L09-01                        63.9132 28.3161 Gaia EDR3 164684340508950144  Class 2   M4    C2         131.5136206 5.37083632945055E+15                                                               1.2      523.3874357116700                     130.84685892791700 0.9571903416980540  1.08313359475876E+16                      TRUE    2.2      514.7220893554690                     128.68052233886700 1.1773902711168200   1.06520093702146E+16                      TRUE    0                                                                                                                       0       
63.9222_29.2521               63.9222 29.2521 Gaia EDR3 164802984685384320  Class 3   M5.75 D4         151.3995608 6.97729322620786E+15                                                               1.2      536.6686233398440                     134.16715583496100 0.0                 1.47188100410925E+16                      TRUE    2.2      480.9392783569340                     120.2348195892330  2.1907070561038400   1.3190362863739E+16                       TRUE    0                                                                                                                       0       
IRAS_04125+2902_B             63.9279 29.1655 Gaia EDR3 164800235906367232  Class 01F M6.5  D4         158.1615405 7.48044150316525E+15                                                               1.2      516.4708225708010                     129.1177056427000  0.0                 1.54584102688302E+16                      TRUE    2.2      483.22570744628900                    120.80642686157200 0.1113236420133780   1.44633557438308E+16                      TRUE    0                                                                                                                       0       
IRAS_04125+2902_A             63.9283 29.1665 Gaia EDR3 164800235906366976  Class 3   M0.6  D4  R1     158.6189856 7.51593207854968E+15                                                               1.2      515.2910045288090                     128.82275113220200 0.0                 1.55124417017229E+16                      TRUE    2.2      483.36343432617200                    120.84085858154300 0.0                  1.45512866124759E+16                      TRUE    0                                                                                                                       0       
L09-02                        63.9917 27.7714 Gaia EDR3 162967384383246336  Class 2   M5.2  C2         131.8809425 5.30141998304416E+15                                                               1.2      532.4421184021000                     133.1105296005250  1.050397797417720   1.10803569720907E+16                      TRUE    2.2      486.5500651245120                     121.63751628112800 2.576026915032810    1.01253229600859E+16                      TRUE    0                                                                                                                       0       
L04-02                        64.0505 27.9439 Gaia EDR3 164474986623118592  Class 2   M4.75 C2         133.5690155 5.60885091708906E+15                                                               1.2      548.2544220336910                     137.06360550842300 0.0                 1.17033679175956E+16                      TRUE    2.2      502.7515241088870                     125.68788102722200 0.0                  1.07320357507607E+16                      TRUE    0                                                                                                                       0       
2MASS_J04161407+2758275_N     64.0587 27.9743 Gaia EDR3 164475467659453056  Class 3   M4.5  C2         130.2390103 5.99026283937962E+15                                                               1.2      641.4398679199220                     160.35996697998000 0.20197834261585800 1.3018333384742E+16                       TRUE    2.2      539.1700583862310                     134.79251459655800 0.0                  1.09427179727765E+16                      TRUE    0                                                                                                                       0       
2MASS_J04161407+2758275_S     64.0587 27.9741 Gaia EDR3 164475467657712256  Class 3   M4.5  C2         124.5448036 5.4686382991427E+15                                                                1.2      640.5570404296880                     160.13926010742200 0.0                 1.18884790886814E+16                      TRUE    2.2      538.0545340026860                     134.51363350067100 0.0                  9.98607410788939E+15                      TRUE    0                                                                                                                       0       
64.072_28.2868                64.072  28.2868 Gaia EDR3 164676575208109568  Class 3   M4.75 C2         130.6086421 5.22966228369504E+15                                                               1.2      522.9100066589360                     130.7275016647340  2.292222707168620   1.06730377697301E+16                      TRUE    2.2      501.9688698486330                     125.4922174621580  1.4131500973926300   1.024561136505E+16                        TRUE    0                                                                                                                       0       
L06-03                        64.0786 27.8708 Gaia EDR3 164470794735041152  Class 3   M6.25 C2         133.9509182 5.53791357301782E+15                                                               1.2      551.1217110717770                     137.78042776794400 0.0                 1.18319458938325E+16                      TRUE    2.2      480.6830086303710                     120.17075215759300 3.2874358016337900   1.03197083982388E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0416272+2053093   64.1135 20.8858 Gaia EDR3 49366530195372416   Class 3   M5    D4         136.8410662 5.79413559736854E+15                                                               1.2      501.0906573852540                     125.27266434631300 0.9740556267665990  1.12270710045975E+16                      TRUE    2.2      533.3330901                           133.33327251434300 0.3575248754493430   1.19494713848766E+16                      TRUE    0                                                                                                                       0       
RX_J0416.5+2053_A             64.1163 20.8912 Gaia EDR3 49366530195371392   Class 3   M5    D4         136.7164621 5.76674323546377E+15                                                               1.2      499.84984859619100                    124.96246214904800 0.0                 1.11788840769162E+16                      TRUE    2.2      531.5610555                           132.89026387023900 3.0444137153957200   1.18880888649388E+16                      TRUE    0                                                                                                                       0       
LkCa_4                        64.1171 28.1265 Gaia EDR3 164666022471759232  Class 3   M1.3  C2         129.627305  5.18960139593304E+15                                                               1.2      517.2162398986820                     129.3040599746700  1.4446359889991500  1.03987802744919E+16                      TRUE    2.2      515.2687438110350                     128.8171859527590  0.0                  1.03596253092402E+16                      TRUE    0                                                                                                                       0       
SSTtau_041639.1+285849        64.1631 28.9803 Gaia EDR3 164783811951433856  Class 2   M5.5  D4  U      194.1166981 1.1291734893487E+16                                                                1.2      534.6718098083500                     133.6679524520870  1.9599473565734200  2.41062881049513E+16                      TRUE    2.2      467.12030436401400                    116.78007609100300 1.9124182290213300   2.10606514689969E+16                      TRUE    0                                                                                                                       0       
CY_Tau                        64.3906 28.3462 Gaia EDR3 164698634160139264  Class 2   M2.3  C2         126.1615508 5.13985190365701E+15                                                               1.2      526.3401932373050                     131.58504830932600 1.3443161101220400  1.00239256834486E+16                      TRUE    2.2      553.2011879                           138.3002969696050  0.0                  1.05354819311794E+16                      TRUE    0                                                                                                                       0       
LkCa_5                        64.4123 28.55   Gaia EDR3 164705368668853120  Class 3   M2.2  C2  U      131.9433727 5.27706719069888E+15                                                               1.2      508.12947824707000                    127.03236956176800 0.0                 1.0584413984581E+16                       TRUE    2.2      505.2221923095700                     126.30554807739300 0.0                  1.05238547782145E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_10                   64.4565 28.2254 Gaia EDR3 164506116546058112  Class 2   M5    C2         134.7941327 5.64403727841453E+15                                                               1.2      526.8021936218260                     131.70054840545700 0.0                 1.14526718491572E+16                      TRUE    2.2      511.65983805542000                    127.91495951385500 2.9021070783506400   1.1123477264501E+16                       TRUE    0                                                                                                                       0       
V410_X-ray_1                  64.4569 28.4933 Gaia EDR3 164702070133970944  Class 2   M3.7  C2         129.8831637 5.21717381732294E+15                                                               1.2      507.5736842285160                     126.8934210571290  2.656465934214010   1.02452386645964E+16                      TRUE    2.2      526.3115076782230                     131.57787691955600 0.0                  1.06234566046953E+16                      TRUE    0                                                                                                                       0       
V410_X-ray_3                  64.5333 28.4342 Gaia EDR3 164513022853468160  Class 3   M6.5  C2  U      123.4846079 4.66835499382252E+15                                                               1.2      503.4766262695310                     125.8691565673830  2.0144463551293100  9.18591098353598E+15                      TRUE    2.2      520.0071095214840                     130.0017773803710  0.828476815          9.48750899175411E+15                      TRUE    0                                                                                                                       0       
IRAS_04151+2512               64.545  25.3325 Gaia EDR3 150393571269837184  Class 2   M0.6  D4         129.4794524 4.89739570714649E+15                                                               1.2      499.74397445068400                    124.93599361267100 0.0                 1.00245881578294E+16                      TRUE    2.2      476.8324022                           119.20810053863500 2.021499431131940    9.56499467075653E+15                      TRUE    0                                                                                                                       0       
V410_Anon_13                  64.5713 28.4782 Gaia EDR3 164519276325850752  Class 2   M5.75 C2         126.6005438 4.88533501747087E+15                                                               1.2      525.6961707641600                     131.42404269104000 0.0                 1.00814551160244E+16                      TRUE    2.2      493.2844751953130                     123.32111879882800 1.5685148797681800   9.45988495385906E+15                      TRUE    0                                                                                                                       0       
HBC_372                       64.5895 16.9797 Gaia EDR3 45787585487165184   Class 3   K2    D2         179.8084189 9.98733869902177E+15                                                               1.2      549.9974090881350                     137.4993522720340  1.4397720861425100  2.12763905216062E+16                      TRUE    2.2      482.6985084960940                     120.67462712402300 0.0                  1.86729642744808E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_11                   64.6263 27.7223 Gaia EDR3 164409359522965120  Class 3   M5.9  C2         126.8849124 4.83257297539322E+15                                                               1.2      520.2417972106930                     130.06044930267300 3.164809272794290   1.00217248464906E+16                      TRUE    2.2      483.22077570190400                    120.80519392547600 1.3909484713641600   9.30856705508226E+15                      TRUE    0                                                                                                                       0       
DD_Tau                        64.6297 28.2747 Gaia EDR3 164507353496637952  Class 2   M4.8  C2  U      125.8055388 4.73034873545837E+15                                                               1.2      497.51781218261700                    124.37945304565400 3.1436803619568900  9.42161651257851E+15                      TRUE    2.2      501.6452297790530                     125.41130744476300 0.0                  9.49977842925499E+15                      TRUE    0                                                                                                                       0       
V410_Tau                      64.6297 28.4544 Gaia EDR3 164518589131083136  Class 3   K3    C2  U      128.7340538 2.69328010630756E+16 1.92936439567113E+15 1.5771103955063700   1.2547361355597800  1.2      1204.790787923050  139.0              134.31904451293900 8.969619999098390   2.38899804179428E+16 2.75625221522373E+15 FALSE   2.2      1511.694537396590  136.1898779406670  128.41722826995800 11.771742450465500   2.99756217082084E+16 2.7005298760073E+15  FALSE   1                                                                                                                       0       
V892_Tau_A                    64.6693 28.3209 Gaia EDR3 164513602672978304            A0    C2  U, R1  133.3535095 5.4464531461327E+15                                                                1.2      512.4162952514650                     128.1040738128660  1.8404511874687400  1.09030774344745E+16                      TRUE    2.2      511.46026076660200                    127.86506519165000 2.023772365752720    1.08827351500563E+16                      TRUE    0                                                                                                                       0       
V892_Tau_B                    64.6697 28.3219 Gaia EDR3 164513606967242624            M3    C2         130.7493442 5.2270434892785E+15                                                                1.2      514.1197378601070                     128.52993446502700 1.8146160950667200  1.05162422284033E+16                      TRUE    2.2      508.0424262                           127.01060654296900 0.0                  1.03919317287107E+16                      TRUE    0                                                                                                                       0       
V410_X-ray_7                  64.6771 28.3138 Gaia EDR3 164513400810646912  Class 2   M0.5  C2  U      133.390268  5.4628140451046E+15                                                                1.2      521.6387929870610                     130.40969824676500 3.6885435042425800  1.11054314727068E+16                      TRUE    2.2      504.74752322387700                    126.18688080596900 2.7928038350190300   1.07458247077116E+16                      TRUE    0                                                                                                                       0       
V_V1023_Tau                   64.696  28.3353 Gaia EDR3 164513538249595136  Class 3   K8.5  C2  U      127.0057719 2.33025198918414E+16 1.80877329171211E+15 2.1450825743840500   1.3995322658387800  1.2      1006.3339100251800 132.0734787235430  128.57669554595900 7.8267208979987500  1.94225518227785E+16 2.54905847787486E+15 FALSE   2.2      1408.3967772879500 132.99757788076200 126.10762224426300 11.168212929746400   2.71824879609043E+16 2.56689387385193E+15 FALSE   1                                                                                                                       0       
KPNO-Tau_2                    64.7132 28.2425 Gaia EDR3 164495323291866624  Class 3   M7.5  C2         128.1043875 4.9939443427654E+15                                                                1.2      513.9042794494630                     128.4760698623660  0.0                 1.00908443645538E+16                      TRUE    2.2      503.41767156372100                    125.85441789093000 0.0                  9.88493300650777E+15                      TRUE    0                                                                                                                       0       
CoKu_Tau_1                    64.7145 28.3406 Gaia EDR3 164513572609331456  Class 01F K7    D4  U      114.4395255 4.04521885654229E+15                                                               1.2      528.6110126770020                     132.15275316925000 1.4223062465689200  8.28334153834558E+15                      TRUE    2.2      503.9902516113280                     125.99756290283200 1.7044427367894400   7.89753388782357E+15                      TRUE    0                                                                                                                       0       
HBC_376                       64.7154 17.3879 Gaia EDR3 47316005432912256   Class 3   K4    D2         121.1580691 4.48278228377414E+15                                                               1.2      537.9924573669430                     134.49811434173600 0.0                 9.44926739171076E+15                      TRUE    2.2      482.9133787                           120.72834467926000 2.0269801420956900   8.48186174338578E+15                      TRUE    0                                                                                                                       0       
IRAS_04158+2805               64.7423 28.2064 Gaia EDR3 164494296796124416  Class 01F M5.25 C2         128.4047857 5.12185869108897E+15                                                               1.2      519.4257518737790                     129.85643796844500 1.3152267547835300  1.02471516358803E+16                      TRUE    2.2      519.0775888183590                     129.76939720459000 1.7158286408402400   1.02402831284756E+16                      TRUE    0                                                                                                                       0       
V410_X-ray_6                  64.7546 28.3282 Gaia EDR3 164502062096975744  Class 3   M5.9  C2         126.986545  4.90931928987983E+15                                                               1.2      516.4966124267580                     129.12415310668900 0.0                 9.96552440297407E+15                      TRUE    2.2      501.2709149047850                     125.31772872619600 0.5971560755604380   9.67175275654525E+15                      TRUE    0                                                                                                                       0       
V410_X-ray_5                  64.7583 28.3758 Gaia EDR3 164514053645658752  Class 3   M5.5  C2         131.0416316 5.25330206315277E+15                                                               1.2      522.2001521850590                     130.55003804626500 0.0                 1.07293359240389E+16                      TRUE    2.2      500.51929896240200                    125.12982474060100 0.862367264          1.02838723285721E+16                      TRUE    0                                                                                                                       0       
BP_Tau                        64.816  29.1074 Gaia EDR3 164832740220756608  Class 2   M0.5  D4         126.9392997 4.79432161527703E+15                                                               1.2      510.56404064941400                    127.64101016235400 0.9730036905694060  9.84372981834027E+15                      TRUE    2.2      484.1029245117190                     121.02573112793000 0.0                  9.33355664276786E+15                      TRUE    0                                                                                                                       0       
64.8551_27.9369               64.8551 27.9369 Gaia EDR3 164436297557793280  Class 3   M3.75 C2         129.7726473 5.34541602401447E+15                                                               1.2      570.8844324                           142.72110811157200 0.0                 1.150354759179E+16                        TRUE    2.2      490.21946392822300                    122.55486598205600 0.4239196108298450   9.87811650426793E+15                      TRUE    0                                                                                                                       0       
V819_Tau                      64.8595 28.4372 Gaia EDR3 164504467278644096  Class 3   K8    C2         129.2131232 2.45219328349979E+16                      8.681317056148630    3.44563075779926    1.2      510.5425038574220                     127.63562596435500 0.0                 1.01991133119071E+16                      TRUE    2.2      2199.7439255940900 146.86765704637000 131.20641250305200 16.765521468266100   4.39443090140423E+16 2.93397682808513E+15 FALSE   1                                                                                                                       0       
FR_Tau                        64.8978 28.456  Gaia EDR3 164598303725828608  Class 2   M5.3  C2         125.5076512 4.83944745029487E+15                                                               1.2      521.3610769592290                     130.34026923980700 0.3726046976501170  9.82644152998291E+15                      TRUE    2.2      505.7043268798830                     126.4260817199710  1.6478211804534300   9.53134827119659E+15                      TRUE    0                                                                                                                       0       
LkCa_7_A                      64.922  27.8299 Gaia EDR3 164422961683000320  Class 3   M1.2  C2  R1     124.784229  4.69207482717425E+15                                                               1.2      538.8961429687500                     134.72403574218700 0.8603312757664910  1.00401855804864E+16                      TRUE    2.2      468.47210002441400                    117.11802500610400 0.0                  8.72811372821062E+15                      TRUE    0                                                                                                                       0       
LkCa_7_B                      64.9221 27.8302 Gaia EDR3 164422965979775616  Class 3   M3.5  C2  R2     126.0178372 4.77881465483977E+15                                                               1.2      538.0539910583500                     134.51349776458700 2.708580964536080   1.02236780681491E+16                      TRUE    2.2      467.9480682495120                     116.98701706237800 0.0                  8.89158055120991E+15                      TRUE    0                                                                                                                       0       
64.9509_27.8334               64.9509 27.8334 Gaia EDR3 164423034699251968  Class 3   M3.25 C2         127.723463  5.05454968805381E+15                                                               1.2      554.9491067                           138.7372766693120  1.4511133163210300  1.08320783340014E+16                      TRUE    2.2      480.86978148193400                    120.21744537048300 0.0                  9.38612041821389E+15                      TRUE    0                                                                                                                       0       
L09-03                        65.0672 28.3589 Gaia EDR3 164593115404749440  Class 2   M6.5  C2         130.3362643 5.22046974418305E+15                                                               1.2      524.7146178955080                     131.17865447387700 0.0                 1.06652481936139E+16                      TRUE    2.2      502.6432972045900                     125.66082430114700 0.0                  1.02166307831183E+16                      TRUE    0                                                                                                                       0       
V652_Per                      65.1005 31.3898 Gaia EDR3 166295842301421952  Class 3   K4.5  D4         138.6967516 5.86661456565134E+15                                                               1.2      520.2398516601560                     130.05996291503900 0.0                 1.19743917281058E+16                      TRUE    2.2      499.2847340332030                     124.82118350830100 0.0                  1.14920665344996E+16                      TRUE    0                                                                                                                       0       
L04-04                        65.1065 27.0098 Gaia EDR3 152349022637314176  Class 2   M5.25 C8         164.0074782 7.91580486518133E+15                                                               1.2      523.6368733886720                     130.90921834716800 0.8256453819486180  1.68529055900711E+16                      TRUE    2.2      460.17147652587900                    115.04286913147000 0.0                  1.48103138706542E+16                      TRUE    0                                                                                                                       0       
IRAS_04173+2812               65.1077 28.3232 Gaia EDR3 164546038266077824  Class 01F M4    D4         141.5772895 6.19070756844332E+15                                                               1.2      518.9886364379880                     129.74715910949700 0.0                 1.2446931539479E+16                       TRUE    2.2      513.5250780761720                     128.38126951904300 0.0                  1.23158987342943E+16                      TRUE    0                                                                                                                       0       
IRAS_04171+2756               65.1087 28.0691 Gaia EDR3 164445437248152832  Class 2   M3.5  C2         127.1486134 5.75719790565125E+15                                                               1.2      603.8143684                           150.95359209594700 2.955881026887240   1.16800301855275E+16                      TRUE    2.2      586.6889991210940                     146.67224978027300 1.0038475970902000   1.13487614370776E+16                      TRUE    0                                                                                                                       0       
XEST_16-045                   65.1633 27.292  Gaia EDR3 152362491654557696  Class 3   M4.5  C6         131.9771018 5.15879993453535E+15                                                               1.2      533.1806584350590                     133.29516460876500 1.7152994400237700  1.11119128305943E+16                      TRUE    2.2      456.9539431457520                     114.23848578643800 3.7749773639274200   9.5232869075471E+15                       TRUE    0                                                                                                                       0       
[SCH2006b]_J0420491+2327370   65.2047 23.4602 Gaia EDR3 148847421699996800  Class 3   M4.25 D4         163.529956  8.40444435650034E+15                                                               1.2      574.1056307006840                     143.5264076751710  2.050646922         1.83697696809493E+16                      TRUE    2.2      476.5420174255370                     119.13550435638400 0.0                  1.52480077450521E+16                      TRUE    0                                                                                                                       0       
J2-157                        65.2198 17.7781 Gaia EDR3 47446336216710784   Class 3   M4.6  D2         111.3475581 3.84937542714392E+15                                                               1.2      557.3917679992680                     139.3479419998170  1.6332728450243300  8.2687375929025E+15                       TRUE    2.2      480.5466843566890                     120.13667108917200 0.37490126721939500  7.12876411567318E+15                      TRUE    0                                                                                                                       0       
L09-06_A                      65.289  27.8434 Gaia EDR3 152416436443721728  Class 3   M3.5  C2  R1     129.2165659 5.47037083274331E+15                                                               1.2      585.9713624450680                     146.49284061126700 0.0                 1.17065802493207E+16                      TRUE    2.2      509.30345963745100                    127.32586490936300 0.0                  1.01749030816526E+16                      TRUE    0                                                                                                                       0       
65.3605_29.8798               65.3605 29.8798 Gaia EDR3 165259178932295552  Class 3   M5.5  D4         128.5422331 5.02221981576035E+15                                                               1.2      539.1551726623540                     134.78879316558800 0.0                 1.0659153638612E+16                       TRUE    2.2      476.9689526550290                     119.24223816375700 0.0                  9.42972562442935E+15                      TRUE    0                                                                                                                       0       
L04-05                        65.3942 27.0273 Gaia EDR3 152305248330621184  Class 3   M5.5  C8         162.7134398 7.694333248528E+15                                                                 1.2      518.8757945068360                     129.71894862670900 0.0                 1.64371882471185E+16                      TRUE    2.2      452.67803027343700                    113.16950756835900 0.0                  1.43401447469935E+16                      TRUE    0                                                                                                                       0       
65.4153_26.8205               65.4153 26.8205 Gaia EDR3 152284735566828032  Class 3   M6    C8         166.2599702 8.05115935426712E+15                                                               1.2      513.3267224121090                     128.33168060302700 1.4268468117088000  1.697800021494E+16                        TRUE    2.2      460.3745829528810                     115.0936457382200  3.0644180736134400   1.52266372021285E+16                      TRUE    0                                                                                                                       0       
XEST_21-026                   65.4173 28.2395 Gaia EDR3 164530511961426176  Class 3   M5.75 C2         124.2644197 4.78623431883576E+15                                                               1.2      522.3821742736820                     130.5955435684200  1.405876115329070   9.65159757985951E+15                      TRUE    2.2      513.8166391845700                     128.45415979614300 1.8496634587416200   9.49333969548354E+15                      TRUE    0                                                                                                                       0       
IRAS_04187+1927               65.4302 19.5703 Gaia EDR3 48238809222398336   Class 2   M2.4  C1         145.7461591 6.47193596004425E+15                                                               1.2      568.3423670654300                     142.08559176635700 1.0483432011886000  1.44451326286767E+16                      TRUE    2.2      450.20844796142600                    112.55211199035600 1.942991948          1.14426112115003E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_10                   65.443  26.9914 Gaia EDR3 152293149405058816  Class 2   M6.25 C8         162.0571856 7.77183689235173E+15                                                               1.2      523.0971414733890                     130.77428536834700 0.0                 1.64375163025373E+16                      TRUE    2.2      466.2069815002440                     116.55174537506100 1.713177719979810    1.46498312668696E+16                      TRUE    0                                                                                                                       0       
65.4785_26.7103               65.4785 26.7103 Gaia EDR3 152280165721635968  Class 3   M5    C8         160.5382475 7.50399501470574E+15                                                               1.2      508.54881225585900                    127.13720306396500 1.207740737245640   1.56821984324737E+16                      TRUE    2.2      464.82179476318400                    116.20544869079600 0.0                  1.43337816263493E+16                      TRUE    0                                                                                                                       0       
DE_Tau                        65.4819 27.9183 Gaia EDR3 152511475478780416  Class 2   M2.3  C2         127.7106859 5.11535847218201E+15                                                               1.2      559.0398755310060                     139.75996888275100 1.4877477888070300  1.09097431594765E+16                      TRUE    2.2      489.45020229492200                    122.36255057373000 2.268041334702850    9.55169072925152E+15                      TRUE    0                                                                                                                       0       
RY_Tau                        65.4892 28.4431 Gaia EDR3 164551162164119424  Class 01F G0    C6         137.5265716 5.80864116598995E+15                                                               1.2      514.9604419189450                     128.74011047973600 2.473244222465980   1.16537143064368E+16                      TRUE    2.2      511.74069151611300                    127.93517287902800 0.0                  1.1580850357523E+16                       TRUE    0                                                                                                                       0       
HD_283572                     65.4952 28.3017 Gaia EDR3 164536250037820160  Class 3   G4    C2         126.4420239 2.64572799534345E+16 1.82745298154752E+15 7.729004004142580    3.290524456462640   1.2      2121.435279917830  142.1533193843700  127.11068928222700 16.6896686          4.05816713651976E+16 2.71930015746317E+15 FALSE   2.2      644.7103821858250  127.66132948297500 126.18767259979200 5.109139180580190    1.23328885416714E+16 2.44207785557473E+15 FALSE   1                                                                                                                       0       
T_Tau                         65.4977 19.5351 Gaia EDR3 48192969034959232   Class 01F K0    C1  U      144.3464354 7.28724816707187E+16 2.79184999396599E+15 3.6380624568577800   1.3239044706111300  1.2      2515.624940417810  162.8595292500980  144.3180318283080  17.431120065513300  6.27155570224924E+16 4.06015456805115E+15 FALSE   2.2      3330.447105        153.7530135867850  116.86444737854000 28.49837721806040    8.3029406318945E+16  3.83312541391029E+15 FALSE   1                                                                                                                       0       
FS_Tau                        65.5091 26.9584 Gaia EDR3 152292187332155008  Class 2   M2.4  C6  U      132.8441926 5.195896804986E+15                                                                 1.2      522.4870530212400                     130.62176325531000 1.713791668         1.10326018529953E+16                      TRUE    2.2      461.79166766967800                    115.44791691741900 0.3185597048105250   9.75098536694871E+15                      TRUE    0                                                                                                                       0       
LkCa_21                       65.5132 28.4274 Gaia EDR3 164550882989640192  Class 3   M2.5  C2  U      117.280923  1.45861345974757E+16 1.55199110814274E+15 0.0982689865925858   1.0211329621012400  1.2      877.0075095384230  136.00832328737200 133.43925977325400 6.572334941220980   1.44336220040779E+16 2.23839899474924E+15 FALSE   2.2      895.541276         130.66216094244700 127.87026840820300 7.003514477422070    1.47386471908736E+16 2.15041287647793E+15 FALSE   1                                                                                                                       0       
RX_J0422.1+1934               65.5207 19.5801 Gaia EDR3 48193213849576320   Class 3   M3.5  C1         144.3920559 6.40323804332828E+15                                                               1.2      562.3464065368650                     140.5866016342160  1.9588588852699300  1.40283886550442E+16                      TRUE    2.2      464.38246230468700                    116.09561557617200 2.7377731267705500   1.15845635182689E+16                      TRUE    0                                                                                                                       0       
XEST_01-062                   65.5555 19.5775 Gaia EDR3 48193316928788352   Class 3   M8.5  C1         139.144107  5.95377982498567E+15                                                               1.2      564.4331678466800                     141.10829196167000 0.0                 1.30755337853934E+16                      TRUE    2.2      463.59700283203100                    115.89925070800800 0.0                  1.07395855145493E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_14                   65.5686 25.8199 Gaia EDR3 150501362066641664  Class 3   M7.75 D4         148.1306936 6.61329820232467E+15                                                               1.2      517.6372932312010                     129.4093233078000  1.0960106678444700  1.35904217808829E+16                      TRUE    2.2      489.9222471496580                     122.48056178741500 2.5331406046744000   1.28627710284157E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_21                   65.5699 26.9158 Gaia EDR3 152288824375681536  Class 2   M1.5  C8         156.8818995 7.25313402524519E+15                                                               1.2      526.9192434                           131.7298108428960  0.0                 1.5516972937822E+16                       TRUE    2.2      458.27700800170900                    114.56925200042700 0.0                  1.34955631631588E+16                      TRUE    0                                                                                                                       0       
XEST_11-087                   65.6003 26.7738 Gaia EDR3 152099055539792000  Class 3   M3    C8         157.222014  7.19796499700303E+15                                                               1.2      517.3657305725100                     129.34143264312700 1.5800265987353600  1.53017687358434E+16                      TRUE    2.2      456.1113840271000                     114.0278460067750  0.0                  1.34900912521688E+16                      TRUE    0                                                                                                                       0       
IRAS_04196+2638               65.6996 26.7646 Gaia EDR3 152098299625634816  Class 2   M1    C8         153.6136068 6.86369602753213E+15                                                               1.2      518.0248649963380                     129.50621624908400 0.0                 1.46260564073705E+16                      TRUE    2.2      454.36717534790000                    113.59179383697500 1.9697489044533300   1.2828727702758E+16                       TRUE    0                                                                                                                       0       
65.7258_24.6648               65.7258 24.6648 Gaia EDR3 149525098819498752  Class 3   M5    D3         127.3603993 4.85361813398927E+15                                                               1.2      513.0629419555660                     128.2657354888920  2.1511285343664800  9.95764722316461E+15                      TRUE    2.2      487.25833601074200                    121.81458400268600 1.1770160860620000   9.45682531279247E+15                      TRUE    0                                                                                                                       0       
HD_27659_A                    65.7275 28.3983 Gaia EDR3 164559030544339584  Class 3   A3    D4  R1     182.4458183 1.01016148622398E+16                                                               1.2      504.8265668701170                     126.2066417175290  0.0                 2.01060748186446E+16                      TRUE    2.2      509.70532893676800                    127.42633223419200 0.0                  2.03003846303144E+16                      TRUE    0                                                                                                                       0       
HD_27659_B                    65.7278 28.3995 Gaia EDR3 164559030544339456  Class 3         D4  R2     181.9093796 9.94523037502652E+15                                                               1.2      496.3402112                           124.0850527908330  0.0                 1.96520070659655E+16                      TRUE    2.2      508.38520502929700                    127.09630125732400 0.0                  2.01289144341406E+16                      TRUE    0                                                                                                                       0       
L06-18                        65.7754 28.022  Gaia EDR3 152516079683687680  Class 2   M6    C2         128.5765185 6.88600666602514E+15                                                               1.2      702.4895696960450                     175.62239242401100 1.462561580749990   1.38957012863795E+16                      TRUE    2.2      689.9836160888670                     172.4959040222170  2.170276655368960    1.3648325377721E+16                       TRUE    0                                                                                                                       0       
IRAS_04200+2759               65.7824 28.0992 Gaia EDR3 152518828462749440  Class 01F M2    C6         130.8570896 5.52062008529429E+15                                                               1.2      547.7475834960940                     136.93689587402300 0.0                 1.12225680912677E+16                      TRUE    2.2      530.0471909362790                     132.51179773407000 0.0                  1.08599122499095E+16                      TRUE    0                                                                                                                       0       
PSO_J065.8871+19.8386         65.8872 19.8386 Gaia EDR3 48297530014248704   Class 3   M9    C1         150.7477967 6.96773638974337E+15                                                               1.2      540.8501996337890                     135.21254990844700 0.0                 1.47060556805915E+16                      TRUE    2.2      484.1701591186520                     121.04253977966300 2.5903058135872000   1.3164889878382E+16                       TRUE    0                                                                                                                       0       
FU_Tau_A                      65.8975 25.0507 Gaia EDR3 149629483705467008  Class 2   M6.5  D3  R1     126.370749  4.79526598463335E+15                                                               1.2      527.7469620117190                     131.93674050293000 0.9432968583787610  1.00840763713228E+16                      TRUE    2.2      476.08798022460900                    119.02199505615200 0.0                  9.09698756721062E+15                      TRUE    0                                                                                                                       0       
FU_Tau_B                      65.899  25.0498 Gaia EDR3 149629479408410240            M9.25 D4         133.7793179 5.32402152520475E+15                                                               1.2      517.5201077453610                     129.38002693634000 0.0                 1.10821097844606E+16                      TRUE    2.2      476.97940433349600                    119.24485108337400 0.0                  1.02139763163585E+16                      TRUE    0                                                                                                                       0       
FT_Tau                        65.9133 24.9372 Gaia EDR3 149623711269425408  Class 2   M2.8  D4         129.2876348 5.18741416184191E+15                                                               1.2      558.5018629394530                     139.62546573486300 0.0                 1.11700694186663E+16                      TRUE    2.2      478.9779824                           119.7444956085210  2.6919508971533100   9.57958722870136E+15                      TRUE    0                                                                                                                       0       
HD_285751                     65.9222 15.6319 Gaia EDR3 3312019813623548160 Class 3   K2    D2         103.4483108 3.62568485116789E+15                                                               1.1      462.6252682067870                     115.65631705169700 0.0                 5.92370499125969E+15                      TRUE    2.1      669.9992829345700                     167.49982073364300 3.0172548236087500   8.57903441341187E+15                      TRUE    0                                                                                                                       0       
L06-20                        66.0871 26.5141 Gaia EDR3 152029992465874560            M6    C6         127.4767128 4.86252614722802E+15                                                               1.2      530.2594369262700                     132.56485923156700 0.0                 1.03102069630773E+16                      TRUE    2.2      470.0698042236330                     117.5174510559080  0.0                  9.13989762583477E+15                      TRUE    0                                                                                                                       0       
SSTtau_042423.2+265008        66.0968 26.8356 Gaia EDR3 152109054223716480            M3    C8         152.3249832 6.85853339216305E+15                                                               1.2      512.1763138549800                     128.0440784637450  0.554273918         1.42193267142554E+16                      TRUE    2.2      475.9937793823240                     118.99844484558100 0.0                  1.32148068543968E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_9                    66.1103 26.8305 Gaia EDR3 152108882425024128            M6.25 C8         156.3123197 7.33959767542808E+15                                                               1.2      521.3632939819340                     130.3408234954830  1.658319420530430   1.52420763653501E+16                      TRUE    2.2      482.85600759887700                    120.71400189971900 2.019391969651130    1.41163143363622E+16                      TRUE    0                                                                                                                       0       
66.1409_15.4928               66.1409 15.4928 Gaia EDR3 3311263796300229248 Class 3   M6    D2         149.0020379 7.51940274644577E+15                                                               1.1      468.1777789489750                     117.04444473724400 1.6334939371139500  1.24369096297915E+16                      TRUE    2.1      664.0704665222170                     166.0176166305540  2.7586216728077700   1.76407013559916E+16                      TRUE    0                                                                                                                       0       
IRAS_04216+2603               66.1858 26.1705 Gaia EDR3 152000786688289664  Class 01F M2.8  D4         157.6234199 7.4125090811108E+15                                                                1.2      517.8740622070310                     129.4685155517580  0.0                 1.53951142743801E+16                      TRUE    2.2      479.5192979370120                     119.87982448425300 1.2620026585390200   1.42549220500632E+16                      TRUE    0                                                                                                                       0       
J1-4423                       66.1878 27.029  Gaia EDR3 152118881108855680  Class 3   M4.5  C6         127.947653  4.95931139318877E+15                                                               1.2      545.2086852905270                     136.30217132263200 1.3344347286927000  1.06793465140585E+16                      TRUE    2.2      467.5347971191410                     116.88369927978500 0.5949222108893120   9.1578990586966E+15                       TRUE    0                                                                                                                       0       
V1201_Tau                     66.2007 26.7211 Gaia EDR3 152104381299305728  Class 3   K1    C8         159.5851014 1.59350161707077E+16                      1.9187581006980200   0.8678439816483010  1.2      811.5518277856840  134.94556745584100 132.73112462310800 6.114254136624690   2.47296638500013E+16 4.11207073531713E+15 FALSE   2.2      468.65005003051800                    117.16251250762900 3.303631645          1.42807369828284E+16                      TRUE    1                                                                                                                       0       
HD_283641                     66.2044 26.7195 Gaia EDR3 152104381299305600  Class 3   K0    C8         150.1206511 6.77573053619417E+15                                                               1.2      533.7178566101070                     133.42946415252700 1.7951902856558400  1.43916264200173E+16                      TRUE    2.2      471.4022801147460                     117.85057002868700 2.218497287539550    1.27112957247594E+16                      TRUE    0                                                                                                                       0       
66.2053_26.7174               66.2053 26.7174 Gaia EDR3 152104381299305856  Class 3   M1    C8         148.8590253 6.6910613095996E+15                                                                1.2      535.8891815002440                     133.97229537506100 0.0                 1.420831564578E+16                        TRUE    2.2      473.56681820068400                    118.39170455017100 3.370600872875340    1.25559295926185E+16                      TRUE    0                                                                                                                       0       
66.2092_26.6834               66.2092 26.6834 Gaia EDR3 152057239738385792  Class 3   M5    C8         155.9878963 7.20689504812714E+15                                                               1.2      516.5580556274410                     129.13951390686000 0.066937015         1.50389739092606E+16                      TRUE    2.2      473.6104799743650                     118.4026199935910  0.0                  1.37886062832479E+16                      TRUE    0                                                                                                                       0       
IP_Tau                        66.2379 27.1989 Gaia EDR3 152226491513195648  Class 2   M0.6  C6         129.2146687 5.02176231003612E+15                                                               1.2      533.9556209838870                     133.48890524597200 0.0                 1.06670925853179E+16                      TRUE    2.2      471.52855991821300                    117.88213997955300 0.0                  9.41995665482655E+15                      TRUE    0                                                                                                                       0       
SSTtau_042515.5+282927        66.3147 28.4909 Gaia EDR3 152917298349085824  Class 3   M7    D4         137.4363926 5.67185184643446E+15                                                               1.2      502.4710481140140                     125.6177620285030  2.450207932249200   1.1356167849492E+16                       TRUE    2.2      501.3680566955570                     125.34201417388900 3.180919548918930    1.13312395362458E+16                      TRUE    0                                                                                                                       0       
RX_J0426.3+1836               66.5898 18.6084 Gaia EDR3 3314498903106580224 Class 3   M3    C1         144.5524369 6.56760942696465E+15                                                               1.2      573.8078257324220                     143.45195643310500 0.7926318130104250  1.43461235609306E+16                      TRUE    2.2      476.94171494751000                    119.23542873687700 2.5815998472221800   1.1924314146928E+16                       TRUE    0                                                                                                                       0       
KPNO-Tau_3                    66.6225 26.4037 Gaia EDR3 151283870746458496  Class 2   M6    C8         155.9261226 7.3165799375074E+15                                                                1.2      530.1697153747560                     132.54242884368900 0.4959825784392320  1.54230384070648E+16                      TRUE    2.2      475.8652825561520                     118.96632063903800 1.4577612040984700   1.38432813429648E+16                      TRUE    0                                                                                                                       0       
L06-07                        66.6273 24.7321 Gaia EDR3 149409920679460096  Class 2   M8.75 D4         123.3132179 4.6037884334665E+15                                                                1.2      526.9113706787110                     131.72784266967800 1.9252294067945500  9.58680950196125E+15                      TRUE    2.2      485.2245117736820                     121.3061279434200  1.3828554253061800   8.82834423190477E+15                      TRUE    0                                                                                                                       0       
66.6854_27.9453               66.6854 27.9453 Gaia EDR3 152466120624336896  Class 3   M6    C6         133.3885392 5.78615949553287E+15                                                               1.2      586.2597563781740                     146.56493909454300 0.0                 1.24808562471141E+16                      TRUE    2.2      500.9068254821780                     125.22670637054400 0.0                  1.06637817350174E+16                      TRUE    0                                                                                                                       0       
FV_Tau                        66.7231 26.115  Gaia EDR3 151262911306653056            M0    C6         134.9263318 5.32903942910875E+15                                                               1.2      503.9270891                           125.9817722717290  1.414805748148340   1.09768668681592E+16                      TRUE    2.2      474.65718616333000                    118.66429654083300 0.0                  1.03392908482758E+16                      TRUE    0                                                                                                                       0       
FV_Tau_c                      66.7267 26.1141 Gaia EDR3 151262941369626752  Class 2   M2.5  C6  U, R2  128.3045272 4.7952179948534E+15                                                                1.2      503.5192022                           125.87980053863500 0.0                 9.91784379176805E+15                      TRUE    2.2      470.2748562011720                     117.56871405029300 1.6412280703657900   9.26302818764556E+15                      TRUE    0                                                                                                                       0       
KPNO-Tau_13                   66.7388 26.1078 Gaia EDR3 151262876946558976  Class 2   M5.1  C6         129.209483  4.80601442638806E+15                                                               1.2      503.4075818481450                     125.85189546203600 3.482889532551970   1.00560122739683E+16                      TRUE    2.2      458.9556431762700                     114.73891079406700 1.2074005252336500   9.16804543158391E+15                      TRUE    0                                                                                                                       0       
DF_Tau                        66.7616 25.7061 Gaia EDR3 151179966897747840  Class 2   M2.7  D4  U      175.554722  9.31566607815337E+15                                                               1.2      525.8963362426760                     131.47408406066900 1.3113578972696800  1.93928858505144E+16                      TRUE    2.2      484.5927055480960                     121.14817638702400 2.8548367397521500   1.78697784620991E+16                      TRUE    0                                                                                                                       0       
DG_Tau                        66.7696 26.1044 Gaia EDR3 151262700852297728  Class 01F K7    C6         124.9419617 6.98690951309427E+15                      0.16516746257223100  0.26183850257783800 1.2      518.0372169799810                     129.50930424499500 3.638683422054210   9.675977895646E+15                        TRUE    2.2      489.1185200751750  117.82547696718200 116.90821095428500 4.183782439938610    9.13583007836553E+15 2.20076217173111E+15 FALSE   1                                                                                                                       0       
BD+17_724_B                   66.7749 18.2102 Gaia EDR3 3314450009199016576 Class 3   G5    D2         126.6721157 5.05454627701244E+15                                                               1.2      577.1964318237300                     144.2991079559330  0.0                 1.10816122829789E+16                      TRUE    2.2      475.88718131103500                    118.97179532775900 3.0708596401394700   9.13657282507088E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0427074+2215039   66.7809 22.251  Gaia EDR3 145494460991086976  Class 3   M6.75 D4         159.4666021 8.01203126499152E+15                                                               1.2      533.8592483642580                     133.46481209106400 0.0                 1.62436460099041E+16                      TRUE    2.2      519.4257066                           129.8564266571050  0.0                  1.58044790500619E+16                      TRUE    0                                                                                                                       0       
HBC_388                       66.794  17.8451 Gaia EDR3 3314376204481063680 Class 3   G6    D3         118.4134764 5.6182449805721E+15                                                                1.2      845.0412791748050                     211.26031979370100 0.12358281328825000 1.41774280521448E+16                      TRUE    2.2      494.45384155883800                    123.61346038970900 0.0                  8.29555187014355E+15                      TRUE    0                                                                                                                       0       
66.8529_26.4054               66.8529 26.4054 Gaia EDR3 151286550806099712  Class 3   M3    C8         156.7159025 7.76687910811521E+15                                                               1.2      584.1974728088380                     146.04936820220900 1.777946991         1.71673426333941E+16                      TRUE    2.2      473.0170870605470                     118.2542717651370  0.0                  1.39001737990667E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_4                    66.8667 26.2013 Gaia EDR3 151265002954775936  Class 3   M9.5  C6         133.152846  5.59296252058799E+15                                                               1.2      581.6580316589360                     145.4145079147340  0.0                 1.23391686815114E+16                      TRUE    2.2      472.93216151733400                    118.23304037933300 0.0                  1.00326814008406E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_15                   66.9392 23.9567 Gaia EDR3 146319193494413696            M8.25 D4         158.7776924 2.17145869752069E+16                                                               1.2      2048.8956479003900                    512.2239119750980  0.0                 6.18039278193372E+16                      TRUE    2.2      830.5927159790040                     207.64817899475100 0.0                  2.50544200814903E+16                      TRUE    0                                                                                                                       0       
67.0653_27.1863               67.0653 27.1863 Gaia EDR3 152178976290554496  Class 3   M5.5  C6         129.7194342 6.03053484760954E+15                                                               1.2      714.9627657                           178.74069141540500 1.4175602593420600  1.43949705736359E+16                      TRUE    2.2      483.1245388183590                     120.78113470459000 0.0                  9.72716881680223E+15                      TRUE    0                                                                                                                       0       
L04-06_A                      67.1776 27.2344 Gaia EDR3 152180827420224128  Class 2   M5.25 C6  R1     127.7618042 5.4752768848885E+15                                                                1.2      645.6348368408200                     161.40870921020500 0.0                 1.26097446770065E+16                      TRUE    2.2      475.72950122680700                    118.93237530670200 0.0                  9.29136286254747E+15                      TRUE    0                                                                                                                       0       
L04-06_B                      67.1777 27.2342 Gaia EDR3 152180831716415488  Class 2   M5.5  D4  R2     139.4869001 6.52440912967585E+15                                                               1.2      645.2871715                           161.32179287109400 0.0                 1.50223246004294E+16                      TRUE    2.2      475.7423961547850                     118.93559903869600 0.0                  1.1075311918274E+16                       TRUE    0                                                                                                                       0       
67.2107_18.7433               67.2107 18.7433 Gaia EDR3 3314586142482134144 Class 2   M7.25 C1         146.5759288 1.02346696474174E+16                                                               1.2      1129.3808659423800                    282.3452164855960  0.0                 2.90324041118818E+16                      TRUE    2.2      463.16242113647500                    115.79060528411900 0.2671105318559630   1.19062744777878E+16                      TRUE    0                                                                                                                       0       
L06-08                        67.2529 27.9175 Gaia EDR3 152643240779301632  Class 2   M8.25 C6         133.7674508 6.39951243106843E+15                                                               1.2      698.2357818054200                     174.55894545135500 0.0                 1.49492797001385E+16                      TRUE    2.2      497.3719411376950                     124.34298528442400 0.0                  1.06487700241353E+16                      TRUE    0                                                                                                                       0       
IRAS_04260+2642               67.2708 26.8186 Gaia EDR3 151393577095005312  Class 01F K6    C6         132.4355764 6.29370005485355E+15                                                               1.2      719.2775895446780                     179.8193973861690  1.8938570095242800  1.50946527432787E+16                      TRUE    2.2      480.33063775634800                    120.08265943908700 2.023757479101640    1.00801474761355E+16                      TRUE    0                                                                                                                       0       
67.3216_18.4438               67.3216 18.4438 Gaia EDR3 3314527456049017600 Class 3   M3.5  D2         183.552027  1.26364294225899E+16                                                               1.2      764.9866705810550                     191.24666764526400 0.0                 3.0838234222993E+16                       TRUE    2.2      488.8724190307620                     122.21810475769000 1.480188775179180    1.97074834673664E+16                      TRUE    0                                                                                                                       0       
HD_28354                      67.3327 27.4041 Gaia EDR3 152189662169148288  Class 3   B9    C6         132.2585449 8.60981940470259E+15                                                               1.2      1096.1377416137700                    274.0344354034420  0.0                 2.29419261304523E+16                      TRUE    2.2      549.3296780456540                     137.33241951141400 1.9291982076322800   1.14973514883581E+16                      TRUE    0                                                                                                                       0       
J1-507                        67.3363 26.5611 Gaia EDR3 151373820245230080  Class 3   M4.2  C6  U      128.9388576 5.6880393025381E+15                                                                1.2      666.3919607666020                     166.59799019165000 1.4235466316914100  1.32560657738188E+16                      TRUE    2.2      477.3753464904790                     119.34383662262000 1.4259945519509700   9.49609143633363E+15                      TRUE    0                                                                                                                       0       
GV_Tau_A                      67.3489 24.5499 Gaia EDR3 149367383323435648            K7    D4         141.5493045                                                                                    1.2      517.9948221                           129.4987055        3.076450357522060   1.24181860789414E+16                      TRUE    2.2      489.7480525085450                     122.43701312713600 2.6956829082031100   1.17410101189702E+16                      TRUE    0          385.1205717822790  91.27100221 89.79656845185670 4.288811682027210 9.23271569362785E+15 2.18809192813985E+15 1       
67.3689_21.1019               67.3689 21.1019 Gaia EDR3 144559188913607168  Class 3   M4.75 D4         165.8335699 1.096297974355E+16                                                                 1.2      718.0223022399900                     179.50557555999800 0.0                 2.36265385273835E+16                      TRUE    2.2      614.6594100219730                     153.66485250549300 0.0                  2.02253804468166E+16                      TRUE    0                                                                                                                       0       
67.3755_22.6542               67.3755 22.6542 Gaia EDR3 145886539965771648  Class 3   M3    C5         159.5614919 1.05233723399334E+16                                                               1.2      858.1111257202150                     214.5277814300540  2.146920760445420   2.61406856410642E+16                      TRUE    2.2      523.6770965148930                     130.91927412872300 0.0                  1.59528037186694E+16                      TRUE    0                                                                                                                       0       
XEST_13-010                   67.4003 24.5987 Gaia EDR3 149369139966814976  Class 2   M3    C6         129.9586877 5.60349061388978E+15                                                               1.2      581.7292931030270                     145.43232327575700 0.0                 1.17557091590152E+16                      TRUE    2.2      527.4218740905760                     131.85546852264400 2.5425160849999900   1.06582532965439E+16                      TRUE    0                                                                                                                       0       
DH_Tau                        67.4232 26.5494 Gaia EDR3 151374202498079872  Class 2   M2.3  C6  U      133.2671471 6.47244176168628E+15                                                               1.2      696.8521786560060                     174.21304466400100 0.0                 1.48082633273545E+16                      TRUE    2.2      521.4770860656740                     130.36927151641800 0.0                  1.10815037193906E+16                      TRUE    0                                                                                                                       0       
DI_Tau                        67.427  26.5469 Gaia EDR3 151374198202645376  Class 3   M0.7  C6  U      137.2698179 6.90973010195503E+15                                                               1.2      702.2419870788570                     175.56049676971400 1.4663628974462200  1.58326704618878E+16                      TRUE    2.2      523.6542023620610                     130.91355059051500 3.440192081003620    1.18062499459324E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_5                    67.4403 26.5128 Gaia EDR3 151327159721125888  Class 3   M7.5  C6         123.6786231 5.59884900831215E+15                                                               1.2      688.4485314697270                     172.11213286743200 1.866743395511870   1.26002170478363E+16                      TRUE    2.2      535.1873354553220                     133.79683386383100 0.0                  9.79517898541231E+15                      TRUE    0                                                                                                                       0       
IQ_Tau                        67.4649 26.1124 Gaia EDR3 151297958238753664  Class 2   M1.1  C6         130.6044842 7.51641780229378E+15                                                               1.2      890.7305879882810                     222.6826469970700  1.911007018189780   1.81794109934821E+16                      TRUE    2.2      582.3871606567380                     145.59679016418500 0.0                  1.1886260215693E+16                       TRUE    0                                                                                                                       0       
L06-09                        67.476  17.901  Gaia EDR3 3314212514687403264 Class 2   M4    D2         131.5901691 9.82828820302358E+15                                                               1.2      1323.8355654418900                    330.9588913604740  0.0                 2.74282563298128E+16                      TRUE    2.2      573.6291970458980                     143.4072992614750  0.936553177          1.18848964822816E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_20                   67.498  24.552  Gaia EDR3 146366442430208640  Class 2   M5.2  C6         130.683908  7.15524558991338E+15                                                               1.2      744.0623197998050                     186.01557994995100 0.0                 1.52044531037502E+16                      TRUE    1.2      656.5664554779050                     164.14161386947600 0.9639457033955100   1.34165292559033E+16                      TRUE    0                                                                                                                       0       
UX_Tau_B                      67.515  18.2303 Gaia EDR3 3314508626912469888 Class 3   M1.9  C1  U, R2  141.5072175 1.13279051433471E+16                                                               1.2      1143.7758586303700                    285.9439646575930  0.612963249         2.74040892696936E+16                      TRUE    1.2      747.4140735443120                     186.8535183860780  2.2766221284270200   1.79075313036947E+16                      TRUE    0                                                                                                                       0       
UX_Tau_C                      67.5167 18.2296 Gaia EDR3 3314508622617470848           M2.8  C1         143.1814028 1.16239933369298E+16                                                               1.2      1148.3414323059100                    287.08535807647700 0.9149047203408100  2.81683576082621E+16                      TRUE    1.2      747.1632106384280                     186.79080265960700 0.8413414592920100   1.83276157394571E+16                      TRUE    0                                                                                                                       0       
UX_Tau_A                      67.5167 18.2303 Gaia EDR3 3314508626912857472 Class 3   K0    C1  R1     141.6689006 1.13730548785005E+16                                                               1.2      1146.2263473999000                    286.5565868499760  0.0                 2.7525593972115E+16                       TRUE    1.2      748.1698520599370                     187.04246301498400 0.0                  1.79666255418872E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_6                    67.5302 26.139  Gaia EDR3 151296579553731456  Class 3   M8.5  C6         122.584827  8.53843916973479E+15                                                               1.2      1202.534380554200                     300.63359513855000 1.0271364837406700  2.16216186755821E+16                      TRUE    1.2      697.0027099731450                     174.25067749328600 0.9206157461949520   1.2532138003357E+16                       TRUE    0                                                                                                                       0       
CFHT_Tau_16                   67.5986 23.9868 Gaia EDR3 146285112929523456  Class 3   M8.5  C6         132.2374077 1.20821557334656E+16                                                               1.2      1226.3165188476600                    306.57912971191400 0.0                 2.56583365578467E+16                      TRUE    2.2      1083.5054177124000                    270.87635442810100 2.468416277227200    2.26702863760157E+16                      TRUE    0                                                                                                                       0       
FX_Tau_A                      67.6233 24.4458 Gaia EDR3 146361013590374144  Class 2   M2.2  D4  R1     155.7342952 1.32134155396931E+16                                                               1.2      1298.2675022460900                    324.56687556152300 2.7091980979647100  3.76747149118866E+16                      TRUE    2.2      523.0652434936520                     130.7663108734130  2.2623771776526100   1.5178947246886E+16                       TRUE    0                                                                                                                       0       
67.6744_17.3285               67.6744 17.3285 Gaia EDR3 3314102254287178752 Class 3   M5.5  D2         143.8988916 9.21370589044157E+15                                                               1.2      933.6572150390620                     233.4143037597660  0.0                 2.31323428351355E+16                      TRUE    2.2      553.8605938                           138.4651484436040  0.0                  1.37224807266308E+16                      TRUE    0                                                                                                                       0       
DK_Tau_A                      67.6844 26.0234 Gaia EDR3 151106780654065792  Class 2   K8.5  C6  R1     131.782352  7.6057509961328E+15                                                                1.2      941.8203831298830                     235.4550957824710  0.0                 1.95704070684497E+16                      TRUE    2.2      522.2782004333500                     130.56955010833700 0.0                  1.08525969160815E+16                      TRUE    0                                                                                                                       0       
DK_Tau_B                      67.685  26.0231 Gaia EDR3 151106780653458944            M1.7  C8         147.6963632 9.51805985793934E+15                                                               1.2      937.9096455688480                     234.4774113922120  0.0                 2.44803639650418E+16                      TRUE    2.2      520.7418941894530                     130.18547354736300 0.0                  1.35918754667156E+16                      TRUE    0                                                                                                                       0       
IRAS_04278+2253_A             67.7095 23.0024 Gaia EDR3 145921994918655488  Class 01F G8    D3  R1     123.4494962 5.89138764187387E+15                                                               1.2      825.2048983520510                     206.30122458801300 2.3922163755003800  1.5047269733778E+16                       TRUE    2.2      467.1496686035160                     116.7874171508790  0.0                  8.51828083371752E+15                      TRUE    0                                                                                                                       0       
IRAS_04278+2253_B             67.7099 23.0023 Gaia EDR3 145921999215653632  Class 01F K8    D4  R2     145.1262506 8.13833006829793E+15                                                               1.2      825.0849076538090                     206.27122691345200 2.055452482473170   2.07925549840047E+16                      TRUE    2.2      466.68771346435500                    116.67192836608900 2.1120564937877300   1.17607652891871E+16                      TRUE    0                                                                                                                       0       
ZZ_Tau                        67.7141 24.7061 Gaia EDR3 147869784062378624  Class 2   M4.3  C6  U      133.7013669 7.04789227242908E+15                                                               1.2      868.1293536254880                     217.03233840637200 1.203618455801530   1.85683537216596E+16                      TRUE    2.2      449.91580096435500                    112.47895024108900 3.6283695352704700   9.62321536805672E+15                      TRUE    0                                                                                                                       0       
ZZ_Tau_IRS                    67.7156 24.6964 Gaia EDR3 147869573608324992  Class 01F M4.5  D4         105.0194753 4.34239041107851E+15                                                               1.2      869.0097378662110                     217.25243446655300 3.159166521910570   1.1467839243039E+16                       TRUE    2.2      447.2206252807620                     111.80515632019000 0.0                  5.90172240127503E+15                      TRUE    0                                                                                                                       0       
KPNO-Tau_7                    67.7384 25.9442 Gaia EDR3 151102790629500288  Class 2   M8.25 C6         127.3745889 5.92075628726834E+15                                                               1.2      760.1521132324220                     190.03802830810500 0.0                 1.47565000248901E+16                      TRUE    2.2      459.8324077880860                     114.95810194702100 0.0                  8.92652512418322E+15                      TRUE    0                                                                                                                       0       
JH_56                         67.8102 27.1715 Gaia EDR3 151793082068521856  Class 3   K8    C6         126.7510083 6.30791476384999E+15                                                               1.2      837.0984559936520                     209.2746139984130  2.620383979891910   1.60915045196685E+16                      TRUE    2.2      475.4812851745610                     118.87032129364000 2.4723752571597000   9.1401545357315E+15                       TRUE    0                                                                                                                       0       
MHO_9                         67.8158 18.3352 Gaia EDR3 3314328822401984768 Class 3   M4.25 C1         141.1773204 7.46266857332106E+15                                                               1.2      753.1347387                           188.28368466796900 0.6839574627267830  1.79605575464038E+16                      TRUE    2.2      498.5847430480960                     124.64618576202400 0.0                  1.18901167468804E+16                      TRUE    0                                                                                                                       0       
HD_284496                     67.8202 21.8403 Gaia EDR3 145034968209407232  Class 3   K0    D3         124.1078845 6.71076236783596E+15                                                               1.2      956.8043799316410                     239.20109498291000 1.7727130732491500  1.76335261187333E+16                      TRUE    2.2      499.71356956787100                    124.92839239196800 0.14798411454844100  9.20952335261055E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0431191+2335048   67.8295 23.5846 Gaia EDR3 146050057959093632  Class 3   M8    D4         165.7793651 9.96774600058076E+15                                                               1.2      752.4622569                           188.11556421661400 1.5377548200816800  2.47436024860817E+16                      TRUE    2.2      460.0293608459470                     115.0073402114870  1.7147052236925800   1.51273815162414E+16                      TRUE    0                                                                                                                       0       
MHO_4                         67.8503 18.0059 Gaia EDR3 3314299238667410176 Class 3   M7.5  C1         144.407988  7.24900628034943E+15                                                               1.2      671.1779698425290                     167.7944924606320  0.0                 1.67470143488037E+16                      TRUE    2.2      490.90936519775400                    122.72734129943800 0.0                  1.2249010772594E+16                       TRUE    0                                                                                                                       0       
CFHT_Tau_13                   67.8613 27.0551 Gaia EDR3 151787064819255936  Class 3   M7.25 D4         151.0957809 9.12842531830044E+15                                                               1.2      870.3119899                           217.57799746398900 1.7021122031847800  2.37737070474903E+16                      TRUE    2.2      466.38791770019500                    116.59697942504900 0.8317062241929120   1.27399942257115E+16                      TRUE    0                                                                                                                       0       
HBC_392                       67.8633 17.1068 Gaia EDR3 3313342354314713344 Class 3   K4.5  D2         138.5677589 7.43645783633245E+15                                                               1.2      798.1856354370120                     199.54640885925300 1.220566424         1.83377293604165E+16                      TRUE    2.2      496.5600131286620                     124.14000328216600 0.643486077          1.14081019849133E+16                      TRUE    0                                                                                                                       0       
RX_J0431.4+2035               67.8768 20.5938 Gaia EDR3 144329975098261504  Class 3   M4    D4         106.2781332 1.4472684899942E+16                                                                1.2      1738.2357485595700                    434.5589371398930  1.914335455363710   2.34916638128862E+16                      TRUE    2.2      2545.315807617190                     636.3289519042970  1.2200661558443600   3.43990757868818E+16                      TRUE    0                                                                                                                       0       
LkHa_358                      67.9006 18.2286 Gaia EDR3 3314312226648610560 Class 01F M0.9  C1         139.1113504 8.47873909628802E+15                                                               1.2      971.4671346679690                     242.86678366699200 0.0                 2.24941978512914E+16                      TRUE    2.2      493.2334836730960                     123.30837091827400 0.0                  1.14207585338606E+16                      TRUE    0                                                                                                                       0       
67.9436_25.1064               67.9436 25.1064 Gaia EDR3 150908490604475520  Class 3   M5.5  C6         131.5807741 6.88244499457671E+15                                                               1.2      872.1046110717770                     218.02615276794400 1.732757408583120   1.80663625760479E+16                      TRUE    2.2      456.82078604736300                    114.20519651184100 0.0                  9.4634174022589E+15                       TRUE    0                                                                                                                       0       
HK_Tau_A                      67.9607 24.4048 Gaia EDR3 147847072275324416  Class 2   M1.5  C6  R1     130.1651728 1.21825102181293E+16                      2.1023561280987800   0.6834285454983820  1.2      976.0937519054140  222.49357538520600 220.55817367858900 4.425561454493360   1.97878402852645E+16 4.51049637970283E+15 FALSE   2.2      451.56589929199200                    112.89147482299800 0.0                  9.15436030198834E+15                      TRUE    1                                                                                                                       0       
HK_Tau_B                      67.9608 24.4042 Gaia EDR3 147847072275766656            M1    C6         127.6982024 6.5053348534183E+15                                                                1.2      882.5524889282230                     220.63812223205600 0.0                 1.72197711990039E+16                      TRUE    2.2      451.10041501464800                    112.77510375366200 0.0                  8.80156821466933E+15                      TRUE    0                                                                                                                       0       
V710_Tau_A                    67.9909 18.3596 Gaia EDR3 3314326722162541056           M3.3  C1         145.7230102 7.62930035447079E+15                                                               1.2      713.9134804870610                     178.47837012176500 1.1703761519991400  1.81392411876004E+16                      TRUE    2.2      487.1644066                           121.79110166015600 0.0                  1.23779602302828E+16                      TRUE    0                                                                                                                       0       
V710_Tau_B                    67.9909 18.3605 Gaia EDR3 3314326829537259648 Class 2   M1.7  C1  R2     145.1693008 7.57183624984436E+15                                                               1.2      715.4525466979980                     178.86313667450000 0.5456863994125390  1.8040462576283E+16                       TRUE    2.2      485.68949835205100                    121.42237458801300 1.4246142098429800   1.22468824230944E+16                      TRUE    0                                                                                                                       0       
J1-665                        67.9936 25.7249 Gaia EDR3 151037064744973696  Class 3   M4.9  D4         153.7246116 8.68997716125184E+15                                                               1.2      764.0909934082030                     191.02274835205100 0.0                 2.1604745484E+16                          TRUE    2.2      465.2561954772950                     116.31404886932400 2.238752775542670    1.31551631610074E+16                      TRUE    0                                                                                                                       0       
67.9967_27.1885               67.9967 27.1885 Gaia EDR3 151795487250202240  Class 3   M5    C6         127.7063777 6.25200713932941E+15                                                               1.2      810.5400623291020                     202.63501558227500 0.0                 1.58167381103669E+16                      TRUE    2.2      471.0142558959960                     117.75356397399900 0.0                  9.19129044695073E+15                      TRUE    0                                                                                                                       0       
V710_Tau_C                    67.9988 18.3584 Gaia EDR3 3314326760817782528 Class 2   M2.5  C1  R2     150.3225512 8.07107455796762E+15                                                               1.2      710.6283505371090                     177.65708763427700 1.1314935790079300  1.92135701479952E+16                      TRUE    2.2      483.43071417846700                    120.85767854461700 0.0                  1.30707280838753E+16                      TRUE    0                                                                                                                       0       
L06-11                        68.0138 25.4687 Gaia EDR3 151028990206478080  Class 3   M6.25 C6         125.7568042 5.46931667497396E+15                                                               1.2      722.2884873596190                     180.57212183990500 0.0                 1.36675585272411E+16                      TRUE    2.2      433.8578602661130                     108.46446506652800 0.0                  8.20970817265473E+15                      TRUE    0                                                                                                                       0       
L_1551-51                     68.0387 17.9562 Gaia EDR3 3314251749212034816 Class 3   K6    C1         142.9611181 6.87637541201768E+15                                                               1.2      631.2718326                           157.81795815582300 2.0024570012916700  1.54372361859538E+16                      TRUE    2.2      493.5051820678710                     123.37629551696800 2.0120379836977300   1.20682654621169E+16                      TRUE    0                                                                                                                       0       
V827_Tau                      68.0608 18.3374 Gaia EDR3 3314338163954491136 Class 3   M1.4  D2  U      163.9061277 9.42979257380594E+15                                                               1.2      681.2541118103030                     170.31352795257600 3.3203081953914600  2.18986217355937E+16                      TRUE    2.2      492.16858884887700                    123.04214721221900 0.49356135123021900  1.582054855963E+16                        TRUE    0                                                                                                                       0       
Haro_6-13                     68.0643 24.4831 Gaia EDR3 147806733942555008  Class 2   K5.5  C6         127.4622113 6.63162401385008E+15                                                               1.2      909.6084005859380                     227.40210014648400 0.0                 1.76821318605471E+16                      TRUE    2.2      454.9738703979490                     113.7434675994870  2.446325915758780    8.84436419485324E+15                      TRUE    0                                                                                                                       0       
V826_Tau                      68.0661 18.0273 Gaia EDR3 3314258999116827776 Class 3   K7    C1         143.1349674 6.81358617352812E+15                                                               1.2      621.6726220092770                     155.41815550231900 0.0                 1.52394921196682E+16                      TRUE    2.2      490.1282040344240                     122.53205100860600 2.726489567537220    1.20148525744443E+16                      TRUE    0                                                                                                                       0       
MHO_5                         68.067  18.2128 Gaia EDR3 3314309890186259712 Class 2   M6.5  C1         147.0021612 8.00674739260492E+15                                                               1.2      741.9574603454590                     185.48936508636500 1.9736411557465900  1.9184200753874E+16                       TRUE    2.2      496.7005452209470                     124.1751363052370  0.0                  1.28427888165457E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_7                    68.0745 24.3707 Gaia EDR3 147799209159857280  Class 3   M6.7  C6         125.2633466 5.85201030269289E+15                                                               1.2      794.6633745483400                     198.66584363708500 1.7706615525752400  1.49193012368131E+16                      TRUE    2.2      452.14522089843700                    113.03630522460900 0.0                  8.48873997395844E+15                      TRUE    0                                                                                                                       0       
MHO_6                         68.0922 18.4618 Gaia EDR3 3314351053152780032 Class 3   M5    C1         144.2162158 7.40726445076809E+15                                                               1.2      698.5440836975100                     174.63602092437700 2.152158626         1.73835821777691E+16                      TRUE    2.2      492.0737545715330                     123.0184386428830  2.547556498          1.22454756253032E+16                      TRUE    0                                                                                                                       0       
L06-12                        68.0972 24.0503 Gaia EDR3 146277553787186048  Class 3   M7.75 C6         125.764697  6.0217347465149E+15                                                                1.2      813.2924281                           203.3231070373540  2.160686250777690   1.53915193141338E+16                      TRUE    2.2      459.4685445922850                     114.86713614807100 0.9816983204803330   8.69541967192585E+15                      TRUE    0                                                                                                                       0       
L09-08                        68.1007 22.8522 Gaia EDR3 145950895754320384  Class 2   M4.5  C5         158.3312998 7.97715437742046E+15                                                               1.2      602.387194                            150.5967985        2.710615264704190   1.80686851335602E+16                      TRUE    2.2      461.4059057189940                     115.35147642974900 0.0                  1.38399323761216E+16                      TRUE    0                                                                                                                       0       
68.1027_23.3605               68.1027 23.3605 Gaia EDR3 146028102086382464  Class 3   M4.75 C6         130.7422415 5.52022383276628E+15                                                               1.2      612.4656434326170                     153.1164108581540  0.0                 1.25265319266063E+16                      TRUE    2.2      467.14600372924800                    116.78650093231200 1.844120461824710    9.55436340445887E+15                      TRUE    0                                                                                                                       0       
MHO_7                         68.1095 18.4644 Gaia EDR3 3314352530621527296 Class 3   M5.3  C1         146.4104125 7.55004830895596E+15                                                               1.2      682.5048293334960                     170.62620733337400 0.0                 1.75051937611806E+16                      TRUE    2.2      494.9615850036620                     123.74039625091600 2.8584210484265500   1.26949994746432E+16                      TRUE    0                                                                                                                       0       
68.1198_27.7698               68.1198 27.7698 Gaia EDR3 151851867285622528  Class 3   M5.75 D4         145.6239901 7.44665770514667E+15                                                               1.2      695.8862807                           173.97157017059300 0.29689330716970900 1.76571819667716E+16                      TRUE    2.2      478.0330783081050                     119.50826957702600 0.0                  1.2129448853815E+16                       TRUE    0                                                                                                                       0       
GG_Tau_Ba                     68.1262 17.525  Gaia EDR3 3314132593936245248 Class 2   M5.8  C1  R2, R1 144.051369  7.10566499078637E+15                                                               1.2      626.2536243530270                     156.56340608825700 3.598652628         1.554899404726E+16                        TRUE    2.2      518.5017059                           129.62542646484400 0.085012484          1.28736659158854E+16                      TRUE    0                                                                                                                       0       
GG_Tau_A                      68.1265 17.5278 Gaia EDR3 3314132593936905600 Class 2   K7.5  D2  U, R1  115.9207462 4.63289657705239E+15                                                               1.2      635.4543590698240                     158.86358976745600 0.0                 1.02170134343039E+16                      TRUE    2.2      517.1307261657710                     129.28268154144300 1.342796943835560    8.31457287390562E+15                      TRUE    0                                                                                                                       0       
GG_Tau_Bb                     68.1265 17.5247 Gaia EDR3 3314132593934981248           M7.5  C1         146.7281926 7.38054001712017E+15                                                               1.2      626.3786372863770                     156.59465932159400 3.605341994603450   1.61354595347248E+16                      TRUE    2.2      519.6717961486820                     129.91794903717000 0.0                  1.33867005337559E+16                      TRUE    0                                                                                                                       0       
FY_Tau                        68.1274 24.3325 Gaia EDR3 147796013704189440  Class 2   M0.1  C6         128.5241977 6.18106757750988E+15                                                               1.2      789.9040149902340                     197.4760037475590  0.0                 1.56121023349351E+16                      TRUE    2.2      461.03579866333000                    115.25894966583300 0.0                  9.11216797510444E+15                      TRUE    0                                                                                                                       0       
68.1274_23.4823               68.1274 23.4823 Gaia EDR3 146055624236793472  Class 3   M4.75 D4         154.8521259 7.66056620683735E+15                                                               1.2      598.6531847717280                     149.6632961929320  1.7207917920818100  1.71761927963622E+16                      TRUE    2.2      469.3418968505860                     117.33547421264600 2.459056830192420    1.34660720309872E+16                      TRUE    0                                                                                                                       0       
FZ_Tau                        68.1324 24.3341 Gaia EDR3 147796013704188928  Class 2   M0.5  C6         128.2820225 6.38034802574136E+15                                                               1.2      815.3015031738280                     203.82537579345700 0.0                 1.60534028770579E+16                      TRUE    2.2      480.84919484252900                    120.21229871063200 0.0                  9.46798922590754E+15                      TRUE    0                                                                                                                       0       
RX_J0432.6+1809               68.1712 18.1566 Gaia EDR3 3314261649113588608 Class 2   M5    C1         142.5917631 6.80070287069807E+15                                                               1.2      627.4221310546880                     156.85553276367200 0.0                 1.52639163191412E+16                      TRUE    2.2      490.7473868041990                     122.6868467010500  2.625527344          1.19388951636511E+16                      TRUE    0                                                                                                                       0       
HD_285840                     68.1768 18.9194 Gaia EDR3 3410633602770942464 Class 3   K1    D2         89.7033394  2.67572339467431E+15                                                               1.2      621.9161325439450                     155.47903313598600 0.0                 5.9877865362812E+15                       TRUE    2.2      489.73040681762700                    122.43260170440700 0.0                  4.71510704241603E+15                      TRUE    0                                                                                                                       0       
UZ_Tau_B                      68.1784 25.8752 Gaia EDR3 151045654678970752            M3.1  C6         122.8689977 4.93842360181263E+15                                                               1.2      628.7061491638180                     157.17653729095500 0.0                 1.13566333347902E+16                      TRUE    2.2      464.8634657409670                     116.2158664352420  0.0                  8.39706107246035E+15                      TRUE    0                                                                                                                       0       
UZ_Tau_A                      68.1795 25.8752 Gaia EDR3 151045650384137600  Class 2   M1.9  C6  U, R1  130.293067  5.54955196491524E+15                                                               1.2      628.1583183288570                     157.03957958221400 0.0                 1.27593630431134E+16                      TRUE    2.2      464.6853347534180                     116.17133368835400 0.0                  9.43884481654753E+15                      TRUE    0                                                                                                                       0       
L_1551-55                     68.1823 18.0489 Gaia EDR3 3314258591096887552 Class 3   K6    C1         147.7771829 7.07072278964138E+15                                                               1.2      600.5315459472660                     150.1328864868160  0.737434704         1.56916227118268E+16                      TRUE    2.2      481.87839107666000                    120.46959776916500 0.0                  1.25912684467388E+16                      TRUE    0                                                                                                                       0       
JH_112_Aa                     68.2047 22.8841 Gaia EDR3 145951789107603200  Class 2   K5.5  C5  R1, R1 161.0754867 7.77608082226572E+15                                                               1.2      542.8323989135740                     135.70809972839400 2.115366050684720   1.68516305871204E+16                      TRUE    2.2      459.1142281677250                     114.77855704193100 0.0                  1.42526927019425E+16                      TRUE    0                                                                                                                       0       
JH_112_B                      68.2058 22.8855 Gaia EDR3 145951789107603072  Class 2   M4.6  C5  U, R2  162.2568501 7.88723089784151E+15                                                               1.2      544.0625750427250                     136.01564376068100 0.0                 1.7138475943722E+16                       TRUE    2.2      457.46105315551800                    114.36526328887900 1.1915108003867700   1.4410447647644E+16                       TRUE    0                                                                                                                       0       
CFHT_Tau_5                    68.2095 24.3698 Gaia EDR3 147801270743616896  Class 3   M7.5  D4         97.32878146 3.19582389963305E+15                                                               1.2      674.3939196350100                     168.59847990875200 3.0727451655748000  7.64387336046945E+15                      TRUE    2.2      453.43439697876000                    113.35859924469000 0.0                  5.13942223806275E+15                      TRUE    0                                                                                                                       0       
LH_0429+17                    68.2134 17.5025 Gaia EDR3 3313381382679891456 Class 3   M8.25 C1         145.0399883 6.83335716193847E+15                                                               1.2      591.6043646850590                     147.90109117126500 0.9732600529945270  1.48910097019271E+16                      TRUE    2.2      494.3243945800780                     123.58109864502000 0.0                  1.24424189458268E+16                      TRUE    0                                                                                                                       0       
V1321_Tau                     68.2219 17.5926 Gaia EDR3 3313476524795016448 Class 3   M1.5  C1         142.2236    6.52280823367743E+15                                                               1.2      578.1031941101070                     144.52579852752700 0.0                 1.39915545103457E+16                      TRUE    2.2      499.93463840332000                    124.98365960083000 0.0                  1.20996784243641E+16                      TRUE    0                                                                                                                       0       
MHO_8                         68.2582 24.3499 Gaia EDR3 147801339463632000  Class 3   M6    C6  U      127.8497192 5.45608387838158E+15                                                               1.2      653.9622455932620                     163.4905613983150  0.0                 1.27899691963095E+16                      TRUE    2.2      461.9350049743650                     115.4837512435910  1.2471634212168400   9.0343663172168E+15                       TRUE    0                                                                                                                       0       
68.2689_26.5602               68.2689 26.5602 Gaia EDR3 151526175620701824  Class 3   M4    D4         157.8749812 7.95371295051754E+15                                                               1.2      617.7771321350100                     154.44428303375200 1.010006041383600   1.84236517983187E+16                      TRUE    2.2      449.0302587524410                     112.25756468811000 0.4697202901566940   1.33912000037515E+16                      TRUE    0                                                                                                                       0       
V807_Tau                      68.2777 24.1652 Gaia EDR3 147778490237623808  Class 3   K7.5  D4  U      182.7135367 1.09688896376907E+16                                                               1.2      640.6180311767580                     160.15450779418900 2.1732303152831100  2.55892685259311E+16                      TRUE    2.2      457.79062036743200                    114.44765509185800 2.3586689833714800   1.82862900248316E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_14                   68.2826 26.2684 Gaia EDR3 151130591952773632  Class 3   M6    C8         149.0449654 7.3222788072752E+15                                                                1.2      628.6703600830080                     157.16759002075200 0.0                 1.67099392619257E+16                      TRUE    2.2      473.26055234985300                    118.31513808746300 1.1345892520900700   1.25791759671751E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_12                   68.2895 22.7801 Gaia EDR3 145947077527182848  Class 3   M6.5  C5         174.7569335 1.4585487717188E+16                       0.5649609453287220   0.3452069632768360  1.2      565.7610245803180  135.07149795553500 134.00086782074000 4.222069855078600   2.06737433930764E+16 4.9357120182017E+15  FALSE   2.2      465.07326848144500                    116.26831712036100 0.0                  1.69944640825992E+16                      TRUE    1                                                                                                                       0       
V830_Tau                      68.2918 24.5619 Gaia EDR3 147831571737487488  Class 3   K7.5  C6         129.934358                                                                                     1.2      674.5660782348630                     168.6415195587160  2.7689933417062900  1.36266710792026E+16                      TRUE    2.2      462.98026331176800                    115.74506582794200 3.5597834939802900   9.35250076733848E+15                      TRUE    0          418.76142569752000 104.7706674 103.2532939207160 4.055671347580160 8.45925164747355E+15 2.1164352455198E+15  1       
IRAS_04301+2608               68.3099 26.2398 Gaia EDR3 151130317074279552  Class 01F M0    D4         172.4128551 9.75182890724884E+15                                                               1.2      639.4749976135250                     159.86874940338100 1.0152148087595400  2.27446952066504E+16                      TRUE    2.2      457.22921592407200                    114.30730398101800 0.20430468101761500  1.6262620422345E+16                       TRUE    0                                                                                                                       0       
IRAS_04303+2240               68.3295 22.7761 Gaia EDR3 145196527698016512  Class 2   M0.5  C6         128.6966379 4.97310061085991E+15                                                               1.2      531.3881277099610                     132.84703192749000 1.4137593522752900  1.05308521414498E+16                      TRUE    2.2      472.38500936279300                    118.09625234069800 0.2863703203508670   9.36155030198979E+15                      TRUE    0                                                                                                                       0       
XEST_17-036                   68.3593 22.7581 Gaia EDR3 145196252820109440  Class 3   M4    C5         157.3921831 7.4678317210477E+15                                                                1.2      535.3109457824710                     133.82773644561800 1.2154094995176900  1.5866813144942E+16                       TRUE    2.2      472.48111051025400                    118.12027762756300 3.3219747609953800   1.40045137392488E+16                      TRUE    0                                                                                                                       0       
68.3663_17.9788               68.3663 17.9788 Gaia EDR3 3314243782049750144 Class 01F M5    D2         127.524006  5.14181223711245E+15                                                               1.2      571.342225                            142.83555625305200 2.45562474          1.11172527877838E+16                      TRUE    2.2      485.65791708984400                    121.41447927246100 0.0                  9.44999616066596E+15                      TRUE    0                                                                                                                       0       
68.3868_18.012                68.3868 18.012  Gaia EDR3 3314244366165299584 Class 2   M1    C1         145.0691752 7.04074950535137E+15                                                               1.2      599.8397896179200                     149.95994740448000 0.1720777127428980  1.51043770891618E+16                      TRUE    2.2      518.5967211                           129.6491803        1.2572481956198800   1.30586209322437E+16                      TRUE    0                                                                                                                       0       
HD_28867_B                    68.3869 18.0167 Gaia EDR3 3314244361868283520           B9    C1         144.8446154 6.97265531156394E+15                                                               1.2      592.4478287109370                     148.11195717773400 0.0                 1.48720928120334E+16                      TRUE    2.2      518.6088468750000                     129.65221171875000 0.0                  1.30185284342223E+16                      TRUE    0                                                                                                                       0       
HD_28867_A                    68.3878 18.0166 Gaia EDR3 3314244361868724224 Class 3   B9    D2         157.0422252 4.88502852173559E+16 3.07960597047037E+15 2.1364245360168000   1.311294039853610   1.2      1432.4905125294800 153.8761504581340  147.7533198        9.695149417037050   4.22709394607792E+16 4.54068587790364E+15 FALSE   2.2      1878.4162712267500 141.02610718828400 129.27784028778100 14.530071565592900   5.54296309739326E+16 4.16149774620071E+15 FALSE   1                                                                                                                       0       
GI_Tau                        68.3919 24.3546 Gaia EDR3 147790202612482560  Class 2   M0.4  C6         129.2115095 5.41626090548338E+15                                                               1.2      638.0979550415040                     159.52448876037600 2.529088112605960   1.27469715960042E+16                      TRUE    2.2      446.4278813049320                     111.6069703262330  0.0                  8.91807202592928E+15                      TRUE    0                                                                                                                       0       
GK_Tau                        68.394  24.3515 Gaia EDR3 147790206908395776  Class 2   K6.5  C6         128.8986447 5.39563929027366E+15                                                               1.2      640.2781027771000                     160.0695256942750  3.045938203         1.27286579604867E+16                      TRUE    2.2      445.3696375488280                     111.34240938720700 0.0                  8.85389920060797E+15                      TRUE    0                                                                                                                       0       
IS_Tau                        68.4033 26.1636 Gaia EDR3 151125919028356352  Class 2   M2    C8  U      144.5998541 6.85214029466624E+15                                                               1.2      629.0643566894530                     157.26608917236300 1.6937986274552900  1.57379460771205E+16                      TRUE    2.2      466.4883171569820                     116.6220792892460  0.9985141993449240   1.16706151015444E+16                      TRUE    0                                                                                                                       0       
DL_Tau                        68.4129 25.3438 Gaia EDR3 148010281032823552  Class 2   K5.5  D4         159.7012342 8.06871310740763E+15                                                               1.2      598.7111440795900                     149.67778601989700 0.0                 1.82705302585074E+16                      TRUE    2.2      458.91080502319300                    114.72770125579800 1.3698630710818600   1.40043221711231E+16                      TRUE    0                                                                                                                       0       
HN_Tau_B                      68.4135 17.8638 Gaia EDR3 3314237734735803648           M4.8  C1         151.9347297 7.32797562629064E+15                                                               1.2      570.5802479                           142.645062         1.1635596180535200  1.57597060771284E+16                      TRUE    2.2      490.65734853515600                    122.66433713378900 0.0                  1.35521964280341E+16                      TRUE    0                                                                                                                       0       
HN_Tau_A                      68.4141 17.8644 Gaia EDR3 3314237734735803392 Class 2   K3    D2  R1     133.6507048 5.6541948430877E+15                                                                1.2      568.20921                             142.05230249176000 0.0                 1.21441756619916E+16                      TRUE    2.2      489.9986665649410                     122.49966664123500 0.0                  1.04726037103592E+16                      TRUE    0                                                                                                                       0       
L09-10                        68.4239 17.8444 Gaia EDR3 3314236974524627712 Class 3   M4    C1         143.5517698 6.95873950619013E+15                                                               1.2      620.1845925659180                     155.04614814147900 2.584343263068250   1.52916848876672E+16                      TRUE    2.2      508.7173059814450                     127.17932649536100 0.0                  1.25432731370933E+16                      TRUE    0                                                                                                                       0       
L06-13                        68.4289 25.4462 Gaia EDR3 148017561002336384  Class 3   M8.75 D4         140.7607381 6.2141510009521E+15                                                                1.2      593.5537610778810                     148.3884402694700  0.0                 1.40715000710379E+16                      TRUE    2.2      454.92939420776400                    113.73234855194100 0.0                  1.07851039327705E+16                      TRUE    0                                                                                                                       0       
68.4292_22.5989               68.4292 22.5989 Gaia EDR3 145189277793776896  Class 3   M4.5  C5         162.7115205 8.02612065273139E+15                                                               1.2      540.4628088500980                     135.1157022125240  2.350834152476570   1.7120627804043E+16                       TRUE    2.2      473.0093048583980                     118.2523262146000  1.2645806893179100   1.49838548068825E+16                      TRUE    0                                                                                                                       0       
L09-11                        68.4361 26.25   Gaia EDR3 151129011404806912  Class 2   M5.2  C8         160.177883  8.17137400496158E+15                                                               1.2      609.8254861083980                     152.4563715271000  2.5666192983087000  1.87209522113829E+16                      TRUE    2.2      454.88790421142600                    113.72197605285600 0.0                  1.39645438084634E+16                      TRUE    0                                                                                                                       0       
DM_Tau                        68.4531 18.1694 Gaia EDR3 3314282402395528192 Class 2   M3    C1         143.1245618 6.85510540069003E+15                                                               1.2      612.3196818969730                     153.07992047424300 0.8297615130372010  1.50080346715747E+16                      TRUE    2.2      506.4186606445310                     126.6046651611330  0.0                  1.24123869311854E+16                      TRUE    0                                                                                                                       0       
CI_Tau                        68.4668 22.8416 Gaia EDR3 145203159127518336  Class 2   K5.5  C5         160.1763381 7.60169673338006E+15                                                               1.2      530.0405851135250                     132.51014627838100 2.3214698288971800  1.6271332177564E+16                       TRUE    2.2      460.4641235229490                     115.1160308807370  0.0                  1.41354547559562E+16                      TRUE    0                                                                                                                       0       
68.4703_18.0545               68.4703 18.0545 Gaia EDR3 3314267593348429952 Class 3   M5    C1         143.9787366 6.66454336127898E+15                                                               1.2      580.6872924316410                     145.17182310791000 2.2273352076879000  1.440311087592E+16                        TRUE    2.2      494.08486563720700                    123.52121640930200 0.0                  1.22550625691959E+16                      TRUE    0                                                                                                                       0       
IT_Tau_B                      68.4775 26.2237 Gaia EDR3 151127907599718528            M2.9  D4         168.649354  9.01918656869629E+15                                                               1.2      608.1647551208500                     152.0411887802120  0.0                 2.06970227462966E+16                      TRUE    2.2      451.9203514526370                     112.98008786315900 1.1819075540740100   1.53797235284885E+16                      TRUE    0                                                                                                                       0       
IT_Tau_A                      68.478  26.2242 Gaia EDR3 151127907597788672  Class 2   K6    C8  R1     158.9866919 8.00970688078984E+15                                                               1.2      609.1707857299810                     152.29269643249500 0.0                 1.84237434875838E+16                      TRUE    2.2      450.1751473754880                     112.54378684387200 0.0                  1.36150840355755E+16                      TRUE    0                                                                                                                       0       
J2-2041_B                     68.4812 18.644  Gaia EDR3 3410425795071028736 Class 3         D2  R2     138.3317899 6.20520692130654E+15                                                               1.2      592.9727653930660                     148.2431913482670  0.0                 1.35767557493622E+16                      TRUE    2.2      491.09143253173800                    122.77285813293500 0.6853888014566540   1.12440719358639E+16                      TRUE    0                                                                                                                       0       
68.5258_24.314                68.5258 24.314  Gaia EDR3 147786354323787008  Class 3   M8.25 C6         132.5667673 5.90924163276355E+15                                                               1.2      661.2853430603030                     165.32133576507600 0.0                 1.39051441016943E+16                      TRUE    2.2      462.8151629882810                     115.7037907470700  0.0                  9.73182242935987E+15                      TRUE    0                                                                                                                       0       
JH_108                        68.5459 22.8623 Gaia EDR3 145203811962545152  Class 3   M1.5  C5         160.9058389 7.77054600293503E+15                                                               1.2      524.4846809692380                     131.12117024231000 0.0                 1.62477669386344E+16                      TRUE    2.2      478.8611589111330                     119.7152897277830  0.0                  1.48344170731057E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_1                    68.5637 22.8418 Gaia EDR3 145203704587705088  Class 3   M7    C5         162.2710575 7.96426099653819E+15                                                               1.2      529.1470344726560                     132.28675861816400 0.0                 1.66715417518561E+16                      TRUE    2.2      481.9808266                           120.49520664367700 2.5717823422231300   1.51855022342967E+16                      TRUE    0                                                                                                                       0       
68.5732_17.1919               68.5732 17.1919 Gaia EDR3 3313311018233390208 Class 3   M5.5  C1         141.4636964 6.32752442558963E+15                                                               1.2      570.9763257751470                     142.74408144378700 0.0                 1.36717897295717E+16                      TRUE    2.2      486.0518232055660                     121.5129558013920  1.497670908697610    1.16383079727869E+16                      TRUE    0                                                                                                                       0       
68.6304_17.3722               68.6304 17.3722 Gaia EDR3 3313455329134355456 Class 3   M4.25 C1         144.4924029 6.81711920965497E+15                                                               1.2      589.3601043                           147.34002606811500 1.4270419219654000  1.47227190824878E+16                      TRUE    2.2      502.21491412353500                    125.55372853088400 0.28995327650232700  1.25457577561321E+16                      TRUE    0                                                                                                                       0       
68.6505_22.4206               68.6505 22.4206 Gaia EDR3 145125987155266048  Class 3   M7    C5         161.3269925 7.9224654602744E+15                                                                1.2      533.1119759765630                     133.27799399414100 1.6555894503951600  1.6601593629754E+16                       TRUE    2.2      484.51592416992200                    121.12898104248000 0.0                  1.50882682113436E+16                      TRUE    0                                                                                                                       0       
68.6527_18.607                68.6527 18.607  Gaia EDR3 3410376454489356416 Class 3   M4.75 D2         96.69497453 2.92061939241642E+15                                                               1.2      566.2581847412110                     141.56454618530300 2.1525613745228600  6.33489708896352E+15                      TRUE    2.2      478.00479995727500                    119.50119998931900 2.778833381164530    5.34758048070215E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0434454+2308035   68.6894 23.134  Gaia EDR3 145982742935380096  Class 3   M5.25 C5         163.8734246 7.91527791201183E+15                                                               1.2      510.6600061                           127.66500151519800 2.3622383487270600  1.64083975726845E+16                      TRUE    2.2      474.6929752441410                     118.67324381103500 0.0                  1.52527140753628E+16                      TRUE    0                                                                                                                       0       
AA_Tau                        68.7309 24.4813 Gaia EDR3 147818450613367424  Class 2   M0.6  C6         133.669743  5.3531123631431E+15                                                                1.2      557.1326478149410                     139.28316195373500 0.0                 1.1910832023202E+16                       TRUE    2.2      444.4409313                           111.11023281555200 0.0                  9.50161742937043E+15                      TRUE    0                                                                                                                       0       
XEST_08-003                   68.7373 22.9765 Gaia EDR3 145225596036660224  Class 3   M0    C5         161.3752382 2.21635140962797E+16                      3.633163277572970    1.5367814780468600  1.2      513.2918834838870                     128.32297087097200 1.2221197716653600  1.59939397119645E+16                      TRUE    2.2      1165.9368739968000 125.70647154232600 120.74207664642300 9.656425550896310    3.63300583365772E+16 3.91695600874402E+15 FALSE   1                                                                                                                       0       
68.7469_17.5605               68.7469 17.5605 Gaia EDR3 3313463953428629632 Class 3   M5.75 C1         144.7326449 6.70106718771684E+15                                                               1.2      588.6554077697750                     147.16385194244400 0.0                 1.47540550791405E+16                      TRUE    2.2      480.77788815307600                    120.19447203826900 0.0                  1.20502136717269E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_11                   68.7855 23.1943 Gaia EDR3 145238687096970496  Class 3   M6.75 C6         127.7422596 4.83457792668458E+15                                                               1.2      512.9848485                           128.2462121154790  0.0                 1.00159233214109E+16                      TRUE    2.2      477.4641178894040                     119.36602947235100 1.9690552488924200   9.32238838532744E+15                      TRUE    0                                                                                                                       0       
68.8049_17.4304               68.8049 17.4304 Gaia EDR3 3313414750283302400 Class 3   M4.5  C1         149.5399174 7.15162228237202E+15                                                               1.2      574.2254404174800                     143.5563601043700  2.016702503281110   1.53643420601756E+16                      TRUE    2.2      494.91072921752900                    123.72768230438200 0.0                  1.32421470693125E+16                      TRUE    0                                                                                                                       0       
EZ_Tau                        68.8054 22.9888 Gaia EDR3 145226970426193280  Class 3   M2.5  D7         48.11182807 6.92108206256342E+14                                                               1.2      526.7190326                           131.67975816192600 1.3432617945948500  1.45881424066657E+15                      TRUE    2.2      472.8504936401370                     118.21262341003400 0.0                  1.3096185843588E+15                       TRUE    0                                                                                                                       0       
HO_Tau                        68.8343 22.5373 Gaia EDR3 145132927822383616  Class 2   M3.2  C5         163.2002469 7.97274644703813E+15                                                               1.2      519.4391445007320                     129.8597861251830  0.0                 1.65536421489314E+16                      TRUE    2.2      481.27273666992200                    120.31818416748000 2.752932137754830    1.53373436392211E+16                      TRUE    0                                                                                                                       0       
FF_Tau                        68.8372 22.9066 Gaia EDR3 145213875069914496  Class 3   K8    C5  U      160.4725631 7.75060303046506E+15                                                               1.2      529.2912766845700                     132.32281917114300 0.0                 1.63084835557312E+16                      TRUE    2.2      476.8909496521000                     119.2227374130250  0.0                  1.4693928566129E+16                       TRUE    0                                                                                                                       0       
DN_Tau                        68.8641 24.2496 Gaia EDR3 147606657186323712  Class 2   M0.3  C6         128.184157  4.92338218971944E+15                                                               1.2      558.6456074523930                     139.66140186309800 0.0                 1.09830347215515E+16                      TRUE    2.2      443.0541609                           110.7635402        0.0                  8.71049403732624E+15                      TRUE    0                                                                                                                       0       
68.882_27.2521                68.882  27.2521 Gaia EDR3 151574107455728256  Class 3   M4    C6         126.1899176 4.77346423711346E+15                                                               1.2      545.7492768676760                     136.43731921691900 1.3200051729979900  1.03982378550015E+16                      TRUE    2.2      456.3876974487300                     114.0969243621830  1.5609091984375100   8.69561909345232E+15                      TRUE    0                                                                                                                       0       
CoKu_Tau_3_A                  68.9207 24.1857 Gaia EDR3 147605282796916992  Class 2   M0.5  C6  R1     125.8971318 4.82693817325491E+15                                                               1.2      564.9231751098630                     141.2307937774660  0.9829900015876960  1.07136715633751E+16                      TRUE    2.2      453.1588979736330                     113.2897244934080  2.113306515853020    8.59408112964449E+15                      TRUE    0                                                                                                                       0       
CoKu_Tau_3_B                  68.9207 24.1851 Gaia EDR3 147605278502447744            M4.3  C6         125.4069667 4.79493308608728E+15                                                               1.2      564.1549088745120                     141.0387272186280  1.6980686892703600  1.06159524175025E+16                      TRUE    2.2      455.09797842407200                    113.77449460601800 0.0                  8.56377992684663E+15                      TRUE    0                                                                                                                       0       
KPNO-Tau_8                    68.9244 22.5698 Gaia EDR3 145133786815830784  Class 3   M5.75 C5         152.4301535 6.96611718667224E+15                                                               1.2      523.6834761108400                     130.92086902771000 2.8856426593944800  1.45588780992289E+16                      TRUE    2.2      478.6026721618650                     119.6506680404660  0.0                  1.33055906474601E+16                      TRUE    0                                                                                                                       0       
XEST_08-033                   68.9252 22.8729 Gaia EDR3 145212711134828672  Class 3   M5    C5         162.2064795 7.79447462361187E+15                                                               1.2      517.0221825439450                     129.25554563598600 3.1372735594501800  1.62765680697695E+16                      TRUE    2.2      473.33801240844700                    118.33450310211200 0.0                  1.4901330424678E+16                       TRUE    0                                                                                                                       0       
L06-14                        68.9387 27.6202 Gaia EDR3 151870352825256576  Class 3   M9.25 D4         130.1056025 5.42928100130719E+15                                                               1.2      581.4191362                           145.35478403778100 0.27931877457355000 1.17760213127253E+16                      TRUE    2.2      490.82344425659200                    122.70586106414800 0.8912516525379930   9.94110269250346E+15                      TRUE    0                                                                                                                       0       
HQ_Tau                        68.9473 22.8393 Gaia EDR3 145209618758377856  Class 2   K2    C5         160.8146445 7.82305658128905E+15                                                               1.2      535.0036845336910                     133.75092113342300 0.0                 1.65548491610656E+16                      TRUE    2.2      476.26837348022500                    119.06709337005600 0.0                  1.47373771640906E+16                      TRUE    0                                                                                                                       0       
68.9492_25.3953               68.9492 25.3953 Gaia EDR3 148021722825803904  Class 3   M4.5  C6         125.727732  5.19367144545945E+15                                                               1.2      612.7905956176760                     153.19764890441900 0.0                 1.15902157262392E+16                      TRUE    2.2      485.59552373657200                    121.39888093414300 0.0                  9.18447005559861E+15                      TRUE    0                                                                                                                       0       
KPNO-Tau_15                   68.9629 22.8777 Gaia EDR3 145210099794710272  Class 3   M2.75 C5         159.014117  7.37925273376126E+15                                                               1.2      510.23750487670900                    127.55937621917700 1.0462245317052400  1.54369325689159E+16                      TRUE    2.2      465.3893525756840                     116.3473381439210  0.7445084069642750   1.40800783661291E+16                      TRUE    0                                                                                                                       0       
KPNO-Tau_9                    68.9643 22.8199 Gaia EDR3 145209339585095424  Class 3   M8.5  C5         155.638439  7.22294812455001E+15                                                               1.2      534.6409977172850                     133.66024942932100 1.772600688310180   1.5495773376863E+16                       TRUE    2.2      462.19448712158200                    115.54862178039600 0.0                  1.3396019121337E+16                       TRUE    0                                                                                                                       0       
XEST_08-047                   68.9671 22.9177 Gaia EDR3 145213295250374016  Class 3   M2    C5         159.0166073 7.42791297813561E+15                                                               1.2      520.0962428833010                     130.0240607208250  0.0                 1.57356956879617E+16                      TRUE    2.2      461.93333089599600                    115.48333272399900 0.7811851874554660   1.39759562245807E+16                      TRUE    0                                                                                                                       0       
HP_Tau                        68.97   22.9064 Gaia EDR3 145213187879627776  Class 2   K4    C5         170.0072848 8.60984510801068E+15                                                               1.2      522.5555997436520                     130.6388999359130  0.0                 1.80711101711611E+16                      TRUE    2.2      473.3152087463380                     118.32880218658400 0.0                  1.63682702608816E+16                      TRUE    0                                                                                                                       0       
XEST_08-049                   68.9703 22.8495 Gaia EDR3 145209442664192896  Class 3   M2    C5         160.5647564 7.64832423942584E+15                                                               1.2      531.3620211364750                     132.84050528411900 0.0                 1.63911047118828E+16                      TRUE    2.2      460.40249934082000                    115.10062483520500 1.7490702206891200   1.42021922458205E+16                      TRUE    0                                                                                                                       0       
HP_Tau_G3                     68.973  22.9024 Gaia EDR3 145213192171160064            M0.6  C5         157.9942255 7.3771862306804E+15                                                                1.2      514.6947159118650                     128.6736789779660  0.11227752095747200 1.53726734981214E+16                      TRUE    2.2      473.29186213989300                    118.32296553497300 2.1606828843095300   1.41360714246002E+16                      TRUE    0                                                                                                                       0       
HP_Tau_G2                     68.9757 22.9037 Gaia EDR3 145213192171159552  Class 3   G2    C5         166.1385019 5.01953184679745E+16 3.07942721701332E+15 1.3269152989135400   1.1772375540370600  1.2      1396.141857855190  134.7295360587600  128.05372703704800 10.902781903811800  4.61091793818288E+16 4.4495968022243E+15  FALSE   2.2      1643.5906258302000 128.9353225164450  119.13465600585900 13.796074802527400   5.42814575541202E+16 4.25823628244899E+15 FALSE   1                                                                                                                       0       
[SCH2006b]_J04355509+22142525 68.9796 22.2402 Gaia EDR3 145104679822193152  Class 3   M4.5  D5         209.307513  1.34233885281383E+16                                                               1.2      531.2899452758790                     132.8224863189700  0.0                 2.78495701790609E+16                      TRUE    2.2      493.02911037597700                    123.25727759399400 2.473629306713000    2.58439839334921E+16                      TRUE    0                                                                                                                       0       
2MASS_J04355568+1707395_B     68.9817 17.1273 Gaia EDR3 3313386609655429248 Class 3   M5.25 C1  R2     148.4465486 7.1506654949056E+15                                                                1.2      582.5386873718260                     145.63467184295700 0.0                 1.53596828089949E+16                      TRUE    2.2      502.2595713                           125.5648928237920  2.2595499539552100   1.32429791706275E+16                      TRUE    0                                                                                                                       0       
2MASS_J04355568+1707395_A     68.9821 17.1277 Gaia EDR3 3313386605360382720 Class 3   M4.75 C1  R1     142.6418883 6.6214299972129E+15                                                                1.2      584.1355772                           146.03389428863500 0.0                 1.42208344915423E+16                      TRUE    2.2      503.7929365905760                     125.94823414764400 0.673349387          1.22648854973093E+16                      TRUE    0                                                                                                                       0       
Haro_6-28                     68.9869 22.9099 Gaia EDR3 145213226530896896  Class 2   M3.1  C5  U      147.5700017 6.49993510485438E+15                                                               1.2      518.6765791809080                     129.66914479522700 0.0                 1.35148138279268E+16                      TRUE    2.2      479.1511816772460                     119.78779541931200 0.11634082306754200  1.24849265914907E+16                      TRUE    0                                                                                                                       0       
V1324_Tau                     68.9869 23.868  Gaia EDR3 147523605402800256  Class 3   M2    C6         119.3253142 4.66058512363763E+15                                                               1.2      585.8204691650390                     146.45511729126000 2.1414283199665100  9.98037777783062E+15                      TRUE    2.2      508.43316511230500                    127.10829127807600 1.0501523259090500   8.66196271671991E+15                      TRUE    0                                                                                                                       0       
68.9873_23.8631               68.9873 23.8631 Gaia EDR3 147523609698860160  Class 3   M5.75 C6         126.6227736 5.17864743435583E+15                                                               1.2      580.2534799072270                     145.06336997680700 0.0                 1.11316274550476E+16                      TRUE    2.2      499.5268872070310                     124.8817218017580  0.8773270180509020   9.58296228237576E+15                      TRUE    0                                                                                                                       0       
68.9951_24.6445               68.9951 24.6445 Gaia EDR3 147727672184672640  Class 3   M3    D4         159.519648  7.64598617069474E+15                                                               1.2      555.8219801879880                     138.95549504699700 1.8179234603350800  1.69231555946109E+16                      TRUE    2.2      448.6732276062010                     112.16830690155000 0.0                  1.3660789088168E+16                       TRUE    0                                                                                                                       0       
XEST_09-042                   68.9956 22.6431 Gaia EDR3 145157941711889536  Class 3   K7    C5         165.9592338 8.17936653370849E+15                                                               1.2      526.3553051879880                     131.58882629699700 3.3670742800455300  1.73459908057537E+16                      TRUE    2.2      466.4396331481930                     116.60990828704800 0.7185556939308890   1.53714753290803E+16                      TRUE    0                                                                                                                       0       
SSTtau_043559.4+223829        68.998  22.6413 Gaia EDR3 145157937416226176  Class 01F M1    C5         147.0878282 6.41844806054512E+15                                                               1.2      532.4451498413090                     133.11128746032700 1.280285644473470   1.37830588783975E+16                      TRUE    2.2      459.3438483764650                     114.8359620941160  0.0                  1.1890733363783E+16                       TRUE    0                                                                                                                       0       
69.0055_17.4366               69.0055 17.4366 Gaia EDR3 3313412963576880000 Class 2   M3    C1         143.4490174 6.6118137879203E+15                                                                1.2      580.2807176147460                     145.07017940368700 0.0                 1.42873130276488E+16                      TRUE    2.2      493.8773251647950                     123.46933129119900 0.0                  1.21599421240324E+16                      TRUE    0                                                                                                                       0       
L06-15                        69.043  21.9934 Gaia EDR3 144911784251503616  Class 2   M8.5  D4         115.8642771 4.07685436285967E+15                                                               1.2      530.9747660888670                     132.74369152221700 0.0                 8.52884574997103E+15                      TRUE    2.2      484.26544584960900                    121.06636146240200 0.0                  7.77857170146765E+15                      TRUE    0                                                                                                                       0       
CFHT_Tau_2                    69.0433 22.9988 Gaia EDR3 145220064117853696  Class 3   M7.5  C5         163.102626  8.04580129121026E+15                                                               1.2      535.8818518                           133.97046293792700 0.0                 1.70572188337187E+16                      TRUE    2.2      475.2088628540040                     118.80221571350100 0.0                  1.51259863311224E+16                      TRUE    0                                                                                                                       0       
LkCa_14                       69.0796 25.7163 Gaia EDR3 148037764527442944  Class 3   K5    C6         127.7305077 5.2930862837586E+15                                                                1.2      623.2691045837400                     155.81727614593500 1.4773427041436300  1.21669617101701E+16                      TRUE    2.2      461.3129717468260                     115.32824293670700 1.8918011348528300   9.00538342486428E+15                      TRUE    0                                                                                                                       0       
L06-23                        69.0896 23.8545 Gaia EDR3 147546080967742720  Class 2   M5.1  D4         113.775043  4.29354847259543E+15                                                               1.2      602.8362089172360                     150.70905222930900 0.0                 9.33706993452372E+15                      TRUE    2.2      505.9940781738280                     126.49851954345700 0.0                  7.83712395585801E+15                      TRUE    0                                                                                                                       0       
J04363248+2421395             69.1354 24.361  Gaia EDR3 147614422487144960  Class 3   M8    D4         157.1072898 1.22056819014862E+16                      0.09867445681808950  0.34609568378723500 1.2      563.0791551635740                     140.76978879089400 0.0                 1.66295075651922E+16                      TRUE    2.2      545.0351151853990  116.71861665090800 115.56763614349400 4.716156991466550    1.60966100203763E+16 3.44706974285204E+15 FALSE   1                                                                                                                       0       
CFHT_Tau_3                    69.1622 22.9699 Gaia EDR3 145217379763796992  Class 3   M7.75 C5         179.0737435 9.33610425937102E+15                                                               1.2      507.2554283569340                     126.8138570892330  0.0                 1.94629108530678E+16                      TRUE    2.2      466.0397998901370                     116.50994997253400 0.0                  1.78815061844163E+16                      TRUE    0                                                                                                                       0       
V961_Per                      69.3203 31.1387 Gaia EDR3 159667475109927808  Class 3   K4    D6         231.3391945 1.55093051789942E+16                                                               1.2      511.0900179748540                     127.77250449371300 1.2306532970715200  3.27275203888982E+16                      TRUE    2.2      457.71555831298800                    114.42888957824700 0.0                  2.93097003270787E+16                      TRUE    0                                                                                                                       0       
69.3406_26.8503               69.3406 26.8503 Gaia EDR3 151499478104075008  Class 3   M4    D4         127.1754493 5.13952393297677E+15                                                               1.2      581.9451134765630                     145.48627836914100 0.0                 1.12617492203026E+16                      TRUE    2.2      480.38393679199200                    120.09598419799800 0.0                  9.29634651160448E+15                      TRUE    0                                                                                                                       0       
RX_J0437.4+1851_A             69.3621 18.8572 Gaia EDR3 3410400884263390720 Class 3   K6    D2         93.27222631 2.75806099087195E+15                                                               1.2      573.1010026977540                     143.27525067443800 2.6271759933543600  5.9655861172479E+15                       TRUE    2.2      486.7429008544920                     121.68572521362300 0.364645124          5.0666578462399E+15                       TRUE    0                                                                                                                       0       
[SCH2006b]_J0438001+2327167   69.5003 23.4545 Gaia EDR3 146758796282263040  Class 3   M5.25 D4         113.0692575 3.87438062277866E+15                                                               1.2      542.4986691                           135.6246672821050  0.7452320850240500  8.2986036485883E+15                       TRUE    2.2      470.60976236572300                    117.65244059143100 0.0                  7.19891884252635E+15                      TRUE    0                                                                                                                       0       
L04-07                        69.5036 25.9825 Gaia EDR3 148420639387738112  Class 3   M7.25 C7         146.1811301 7.29333950443039E+15                                                               1.2      647.5339656                           161.88349140930200 2.033817174119770   1.6556268037958E+16                       TRUE    2.2      493.4683523                           123.3670880859380  0.9407152278245070   1.26170899797635E+16                      TRUE    0                                                                                                                       0       
V1325_Tau                     69.5544 20.3797 Gaia EDR3 3411215210060678784 Class 3   K2    D4         187.2924937 1.13108806685429E+16                                                               1.2      576.8013493286130                     144.2003373321530  1.7959135776347600  2.42094139787897E+16                      TRUE    2.2      501.1481189941410                     125.28702974853500 0.0                  2.10341086953818E+16                      TRUE    0                                                                                                                       0       
L04-08                        69.562  26.1943 Gaia EDR3 148450875956969344  Class 01F M7.25 C7         140.2358731 6.33089400310219E+15                                                               1.2      605.7885139892580                     151.44712849731400 1.2567664270338400  1.42546495668529E+16                      TRUE    2.2      470.40290057373000                    117.60072514343300 1.653336466          1.10689264455558E+16                      TRUE    0                                                                                                                       0       
V1117_Tau                     69.5651 23.0409 Gaia EDR3 146675954953119104  Class 3   M1    C6         125.7567919 4.93885321866066E+15                                                               1.2      553.492568                            138.37314200134300 1.594354993261800   1.04735029286923E+16                      TRUE    2.2      490.5205266                           122.6301316        0.9993081661015970   9.28190994595033E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0438163+2326404   69.5679 23.4444 Gaia EDR3 146758968080949504  Class 3   M4.75 C6         126.0479821 4.69328193099123E+15                                                               1.2      521.2675095520020                     130.31687738800000 2.4294110611200600  9.90945377820889E+15                      TRUE    2.2      466.2562989440920                     116.56407473602300 0.0                  8.86367394575605E+15                      TRUE    0                                                                                                                       0       
GM_Tau                        69.5889 26.1537 Gaia EDR3 148449845165337600  Class 2   M5    C7         138.256542  6.20256922433134E+15                                                               1.2      613.8976591186520                     153.47441477966300 1.825000597         1.4040566250423E+16                       TRUE    2.2      470.8855780883790                     117.72139452209500 1.4198943516745700   1.07697106469024E+16                      TRUE    0                                                                                                                       0       
V1326_Tau                     69.6152 15.7272 Gaia EDR3 3309969804256882688 Class 3   K3    D5         203.5021624 1.40124196366556E+16                                                               1.1      475.3750943115230                     118.84377357788100 2.5300401996818600  2.35554684956373E+16                      TRUE    2.1      655.7686666442870                     163.94216666107200 0.0                  3.24942100509853E+16                      TRUE    0                                                                                                                       0       
DO_Tau                        69.6191 26.1803 Gaia EDR3 148449913884294528  Class 2   M0.3  C7         138.3603578 6.04910092337154E+15                                                               1.2      584.5169955505370                     146.12924888763400 1.4190075183968900  1.33886799853237E+16                      TRUE    2.2      471.8387621154790                     117.95969052887000 1.5969822305246100   1.08077237081625E+16                      TRUE    0                                                                                                                       0       
HV_Tau_A                      69.6471 26.1773 Gaia EDR3 148450085683504896  Class 3   M4.1  C7  U, R1  137.3508839 3.3558028847479E+16                       10.490154794997000   4.566849653907360   1.2      2732.5132244815700 177.5895417498090  157.5375500289920  17.345155005766600  6.16797286887497E+16 4.00864473589723E+15 FALSE   2.2      481.6765967651370                     120.41914919128400 2.5492215557088500   1.08726580124166E+16                      TRUE    1                                                                                                                       0       
69.6619_15.7678               69.6619 15.7678 Gaia EDR3 3309970392669539584 Class 3   M3    D2         138.8487872 6.71418043173765E+15                                                               1.1      479.81343803100600                    119.95335950775100 0.7167776308323730  1.10681198546955E+16                      TRUE    2.1      684.4507870788570                     171.11269676971400 0.065249434          1.57886018722551E+16                      TRUE    0                                                                                                                       0       
HD_285957                     69.6629 15.7703 Gaia EDR3 3309970392669539200 Class 3   G6    D2         139.1462633 6.70733702900542E+15                                                               1.1      476.71729795532200                    119.17932448883100 0.0                 1.10438696493468E+16                      TRUE    2.1      681.3925626159670                     170.3481406539920  0.0                  1.57854784666748E+16                      TRUE    0                                                                                                                       0       
69.6877_17.6286               69.6877 17.6286 Gaia EDR3 3409319239697943296 Class 2   M4.25 C1         146.3909594 6.94953842825434E+15                                                               1.2      576.3241917480470                     144.0810479370120  0.45827188539026000 1.47778967860285E+16                      TRUE    2.2      507.77787654418900                    126.94446913604700 0.7483076526401180   1.30202569269889E+16                      TRUE    0                                                                                                                       0       
69.697_17.6238                69.697  17.6238 Gaia EDR3 3409319342777158272 Class 2   M5.5  C1         146.8749529 6.90920319671182E+15                                                               1.2      575.8444551818850                     143.9611137954710  1.6784793814426200  1.48633921121406E+16                      TRUE    2.2      494.8738090026860                     123.71845225067100 0.0                  1.27734206747067E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0438586+2336352   69.7442 23.6097 Gaia EDR3 146767764173923328  Class 2   M4.25 C6         125.5275687 4.78427174242246E+15                                                               1.2      532.3569666                           133.0892417        1.2940303270239700  1.0036873284483E+16                       TRUE    2.2      482.6764287597660                     120.6691071899410  0.0                  9.10021368520687E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0438587+2323596   69.7447 23.3998 Gaia EDR3 146709146460303744  Class 3   M6.5  C6         124.2289161 4.6946542626266E+15                                                                1.2      533.0268694519040                     133.25671736297600 0.0                 9.84264358618016E+15                      TRUE    2.2      483.9262866210940                     120.98157165527300 0.0                  8.93597346432622E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0439016+2336030   69.7568 23.6007 Gaia EDR3 146764809236423808  Class 2   M4.9  C6         125.7927359 4.82638918314722E+15                                                               1.2      533.2349981140140                     133.3087495285030  0.5319219096158490  1.00959464099937E+16                      TRUE    2.2      486.42161354370100                    121.60540338592500 0.0                  9.20961032259522E+15                      TRUE    0                                                                                                                       0       
L04-09                        69.7665 25.7406 Gaia EDR3 148354733113981696  Class 2   M7.25 C7         139.71894   5.9461768331286E+15                                                                1.2      559.5090699279780                     139.8772674819950  0.0                 1.30687773897979E+16                      TRUE    2.2      458.7774217                           114.6943554245000  1.1720619339984000   1.07159299427166E+16                      TRUE    0                                                                                                                       0       
69.7739_23.6364               69.7739 23.6364 Gaia EDR3 146767935972608128  Class 3   M6    C6         125.2880302 4.77200650921486E+15                                                               1.2      541.1672791259770                     135.29181978149400 0.0                 1.01640772525719E+16                      TRUE    2.2      475.1389587707520                     118.78473969268800 0.0                  8.92394878428759E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0439064+2334179   69.7766 23.5715 Gaia EDR3 146764465639042176  Class 3   M7.5  C6         124.3135713 4.62972135562209E+15                                                               1.2      523.8468118652340                     130.9617029663090  0.0                 9.68631652027278E+15                      TRUE    2.2      477.6751875                           119.4187969        0.0                  8.83256890221558E+15                      TRUE    0                                                                                                                       0       
69.7892_23.4001               69.7892 23.4001 Gaia EDR3 146708734143437568  Class 3   M1.5  C6         125.3902404 4.94694453590053E+15                                                               1.2      573.0496039672850                     143.2624009918210  0.0                 1.07804515427894E+16                      TRUE    2.2      478.79672951660200                    119.69918237915000 0.0                  9.00732660081277E+15                      TRUE    0                                                                                                                       0       
CIDA_13                       69.8162 30.5352 Gaia EDR3 159391184159006720  Class 3   M3.5  D4         119.4226423 5.51542649511781E+15                                                               1.2      630.3596408935550                     157.58991022338900 0.0                 1.07566990082072E+16                      TRUE    2.2      662.4913581665040                     165.62283954162600 0.0                  1.1305006972264E+16                       TRUE    0                                                                                                                       0       
VY_Tau                        69.8226 22.7981 Gaia EDR3 146469246765971200  Class 2   M1.5  C5  U      152.8956307 6.95468976778004E+15                                                               1.2      522.4647923034670                     130.6161980758670  2.3940720073256300  1.4613843232377E+16                       TRUE    2.2      472.0937197265630                     118.02342993164100 2.4626812619751800   1.32049158387432E+16                      TRUE    0                                                                                                                       0       
LkCa_15                       69.8242 22.3509 Gaia EDR3 144936836795636864  Class 2   K5.5  D4         156.5001732 7.49139990469741E+15                                                               1.2      540.8179396911620                     135.20448492279100 0.6561625745927090  1.584885891628E+16                        TRUE    2.2      481.71206912841800                    120.42801728210400 0.0                  1.41167407025096E+16                      TRUE    0                                                                                                                       0       
V583_Aur                      69.8561 33.5455 Gaia EDR3 173480674049214592  Class 3   K5    D4         89.5973465  2.52743402227801E+15                                                               1.2      574.4491334838870                     143.61228337097200 0.0                 5.51771340945099E+15                      TRUE    2.2      478.0754732116700                     119.51886830291700 0.15641416492313800  4.59202267966107E+15                      TRUE    0                                                                                                                       0       
L06-24                        69.8902 23.9891 Gaia EDR3 146881048231272192  Class 2   M5    C6         126.0672412 1.0125708989028E+16                                                                1.2      1133.9551719726600                    283.48879299316400 0.0                 2.15634203648884E+16                      TRUE    2.2      995.9666834106450                     248.99167085266100 0.0                  1.89394155912235E+16                      TRUE    0                                                                                                                       0       
ITG_15                        69.937  26.0312 Gaia EDR3 148400229703257856  Class 2   M5    C7         138.2270791 6.02707479942617E+15                                                               1.2      588.5544653686520                     147.1386163421630  2.090607324025430   1.34552008817166E+16                      TRUE    2.2      465.98550545654300                    116.49637636413600 1.471357676346230    1.06530983159881E+16                      TRUE    0                                                                                                                       0       
CFHT_Tau_4                    69.9479 26.0279 Gaia EDR3 148400156688543104  Class 2   M7    C7         139.2665649 5.98397549489632E+15                                                               1.2      578.0025684265140                     144.50064210662800 0.0                 1.34134582071229E+16                      TRUE    2.2      453.4251669250490                     113.3562917312620  0.0                  1.05224437724624E+16                      TRUE    0                                                                                                                       0       
IC_2087                       69.9823 25.7504 Gaia EDR3 148374391180009600  Class 2   K4    C7         143.485716  6.29352995561876E+15                                                               1.2      570.1806860961910                     142.54517152404800 1.8192407357382300  1.40458202315682E+16                      TRUE    2.2      451.7458853393550                     112.93647133483900 3.0610372890532000   1.11282995909068E+16                      TRUE    0                                                                                                                       0       
L06-26                        70.0028 23.9724 Gaia EDR3 146874275068113664  Class 2   M6    C6         125.4024039 8.69075774059758E+15                                                               1.2      992.9309006469730                     248.23272516174300 0.0                 1.86830602796181E+16                      TRUE    2.2      854.5869645263670                     213.6467411315920  0.0                  1.60799706827722E+16                      TRUE    0                                                                                                                       0       
IRAS_04370+2559               70.0334 26.0903 Gaia EDR3 148401565437820928  Class 2   K9.75 C7         136.654371  5.76924358883911E+15                                                               1.2      578.2487936828610                     144.56219842071500 1.8268249561458500  1.2920492119117E+16                       TRUE    2.2      454.54720664062500                    113.63680166015600 1.9050439290333600   1.01564822362394E+16                      TRUE    0                                                                                                                       0       
70.0596_23.1317               70.0596 23.1317 Gaia EDR3 146686292938953216  Class 3   M5.5  C5         155.4333497 7.51625089691499E+15                                                               1.2      550.0501651794430                     137.51254129486100 1.8722589389693000  1.59003973483559E+16                      TRUE    2.2      490.0031006103520                     122.50077515258800 0.0                  1.41646062393041E+16                      TRUE    0                                                                                                                       0       
70.0604_27.4863               70.0604 27.4863 Gaia EDR3 151639902060635520  Class 3   M7.25 D4         137.1467542 7.23416089681656E+15                                                               1.2      695.4367680175780                     173.85919200439500 1.9659416709727700  1.56511401671385E+16                      TRUE    2.2      590.3229708068850                     147.5807427017210  2.670206279303720    1.32855034201278E+16                      TRUE    0                                                                                                                       0       
L04-10                        70.1658 25.3183 Gaia EDR3 148141775750936960  Class 3   M5.25 C7  U      141.5600971 6.41955941875122E+15                                                               1.2      593.9943151611330                     148.4985787902830  1.8984348307987500  1.42423369859065E+16                      TRUE    2.2      476.9484112609860                     119.23710281524700 0.8689261469504210   1.14359006890984E+16                      TRUE    0                                                                                                                       0       
70.195_19.4675                70.195  19.4675 Gaia EDR3 3410539044769663232 Class 3   M5.5  D2         144.1437633 6.46613026153836E+15                                                               1.2      549.5140528930660                     137.3785132232670  0.0                 1.36611663944602E+16                      TRUE    2.2      490.8742547973630                     122.71856369934100 0.0                  1.22033546516933E+16                      TRUE    0                                                                                                                       0       
70.2057_27.5378               70.2057 27.5378 Gaia EDR3 157644373715415424  Class 3   M7.5  D4         155.0332645 8.43094559430507E+15                                                               1.2      646.7516733398440                     161.68791833496100 1.4237335682593000  1.85996430656603E+16                      TRUE    2.2      525.9005440612790                     131.4751360153200  0.0                  1.512413931156E+16                        TRUE    0                                                                                                                       0       
JH_223_B                      70.2061 25.8557 Gaia EDR3 148381984682184320            M6    C7         139.6369443 5.92118620589366E+15                                                               1.2      558.8812905395510                     139.72032263488800 1.9958762799188500  1.30387965589162E+16                      TRUE    2.2      456.31675272216800                    114.07918818054200 0.0                  1.06459482646585E+16                      TRUE    0                                                                                                                       0       
JH_223_A                      70.2063 25.8552 Gaia EDR3 148381984682184192  Class 2   M2.8  C7  R1     140.3703534 5.9759356960914E+15                                                                1.2      556.9253335693360                     139.23133339233400 1.9252959505814800  1.31300090457902E+16                      TRUE    2.2      456.9810451171880                     114.24526127929700 2.5951721707723700   1.07737337385754E+16                      TRUE    0                                                                                                                       0       
IW_Tau_B                      70.2696 24.8516 Gaia EDR3 148063637410559488  Class 3         D4  R2     136.7748873 5.65117481963332E+15                                                               1.2      553.0274457                           138.2568614227300  0.0                 1.23787468426881E+16                      TRUE    2.2      456.8501502868650                     114.2125375717160  2.5353102601203400   1.02259524358451E+16                      TRUE    0                                                                                                                       0       
IW_Tau_A                      70.2697 24.8517 Gaia EDR3 148063641705483776  Class 3   M0.9  D4  R1     142.1570522 6.10467896116489E+15                                                               1.2      553.0274457                           138.2568614227300  0.0                 1.33721354989064E+16                      TRUE    2.2      456.8501502868650                     114.2125375717160  2.5353102601203400   1.10465803457532E+16                      TRUE    0                                                                                                                       0       
ITG_33                        70.2845 25.9353 Gaia EDR3 148384179410294272  Class 2   M3    C7         146.091483  6.59086033397135E+15                                                               1.2      573.4661327636720                     143.36653319091800 0.0                 1.46445096745196E+16                      TRUE    2.2      458.9030680664060                     114.72576701660200 1.636295759131800    1.17189316613658E+16                      TRUE    0                                                                                                                       0       
ITG_34                        70.295  25.9198 Gaia EDR3 148196510814073728  Class 2   M5.5  C7         150.6140093 6.89134469130696E+15                                                               1.2      562.0224497497560                     140.50561243743900 1.0788782234508200  1.52546296232647E+16                      TRUE    2.2      453.56180791626000                    113.39045197906500 0.0                  1.23107491419632E+16                      TRUE    0                                                                                                                       0       
2MASS_J04411296+1813194_A     70.304  18.222  Gaia EDR3 3409647203400743552 Class 3   M4.75 D2  R1     154.6710894 1.20017760153025E+16                      0.019696363879722600 0.3425055005910160  1.2      556.6069872070310                     139.1517468017580  3.144443292879670   1.59325102924096E+16                      TRUE    2.2      560.2677379736800  123.20892772929300 122.05707651672400 4.5902110222746000   1.60372968844001E+16 3.52677482367563E+15 FALSE   1                                                                                                                       0       
2MASS_J04411296+1813194_B     70.3046 18.2219 Gaia EDR3 3409647134680086784           M5.25 D2         143.773653  1.05563040026429E+16                                                               1.2      558.1402167663570                     139.53505419158900 3.0840954399685300  1.38044528147002E+16                      TRUE    2.2      574.5526875906650  123.38420102770900 122.1743072479250  4.702729244248890    1.42103815979357E+16 3.05165499636356E+15 FALSE   0                                                                                                                       0       
CoKu_Tau_4                    70.3201 28.6666 Gaia EDR3 158048409878217216  Class 3   M1.1  C3  U      153.8157346 7.39944632907578E+15                                                               1.2      546.3006820861820                     136.5751705215450  0.5726020534717690  1.5465021769887E+16                       TRUE    2.2      499.23876474609400                    124.80969118652300 2.1088900861240300   1.41327635464161E+16                      TRUE    0                                                                                                                       0       
IRAS_04385+2550               70.4118 25.9407 Gaia EDR3 148289831863907840  Class 01F M0.5  D4         158.0916917 7.69145577125491E+15                                                               1.2      577.4089492858890                     144.35223732147200 0.0                 1.72670787342798E+16                      TRUE    2.2      451.39631967773400                    112.84907991943400 0.0                  1.34987443507399E+16                      TRUE    0                                                                                                                       0       
L06-16_B                      70.4371 23.0309 Gaia EDR3 146487556211644544            M7    C6         121.9252632 4.46658301283167E+15                                                               1.2      527.2322960266110                     131.80807400665300 0.0                 9.37792324870658E+15                      TRUE    2.2      477.22327683105500                    119.30581920776400 1.0019938867464300   8.48840880262008E+15                      TRUE    0                                                                                                                       0       
L06-16_A                      70.4402 23.0327 Gaia EDR3 146487560507840768  Class 3   M4.3  C6  U, R1  122.7634885 4.47448373339697E+15                                                               1.2      519.4043508178710                     129.85108770446800 1.1472133406622800  9.36615391489828E+15                      TRUE    2.2      473.1338200927730                     118.28345502319300 1.192436660673310    8.5317810186896E+15                       TRUE    0                                                                                                                       0       
UGCS_J044146.97+243955.4      70.4457 24.6653 Gaia EDR3 147306318712708352            M6    D4         135.0133997 5.34245610449417E+15                                                               1.2      529.7357218688970                     132.43393046722400 3.5088779537896200  1.15539443439163E+16                      TRUE    2.2      450.0473744750980                     112.5118436187740  0.0                  9.81588007406042E+15                      TRUE    0                                                                                                                       0       
L04-12                        70.4511 25.5751 Gaia EDR3 148172179824515968  Class 2   M7.75 C7         136.3517228 5.80702352674136E+15                                                               1.2      587.8456515380860                     146.96141288452100 0.084733651         1.3076810617921E+16                       TRUE    2.2      456.333584                            114.0833959991460  0.0                  1.01512834890444E+16                      TRUE    0                                                                                                                       0       
HD_283798                     70.4798 26.9803 Gaia EDR3 148599305732728320  Class 3   G7    D4         109.5218156 3.63779059688633E+15                                                               1.2      556.6581597106930                     139.16453992767300 2.226306015403810   7.98927028401496E+15                      TRUE    2.2      457.2045572021480                     114.3011393005370  2.3563143359867300   6.56189210353036E+15                      TRUE    0                                                                                                                       0       
LkHa_332-G2                   70.5229 25.3822 Gaia EDR3 148116246465275520  Class 3   M0.6  C7  U      146.7218385 9.88754175085105E+15                      0.36778806407879500  0.2578742293777140  1.2      556.1292414367680                     139.03231035919200 0.0                 1.43246004307774E+16                      TRUE    2.2      489.6707335970800  115.41977800905400 114.48111403656000 4.277305804699810    1.26127832863134E+16 2.972945996361E+15   FALSE   1                                                                                                                       0       
V955_Tau                      70.5325 25.3866 Gaia EDR3 148116280825446784            K8.5  C7         152.5614116 7.12183809727171E+15                                                               1.2      567.3470143615720                     141.83675359039300 0.0                 1.57999399249275E+16                      TRUE    2.2      455.58183231811500                    113.89545807952900 1.9240411857301800   1.26874124641594E+16                      TRUE    0                                                                                                                       0       
CIDA_7                        70.5876 25.3428 Gaia EDR3 148112913570653568  Class 2   M5.1  C7         139.3357158 5.93072349043625E+15                                                               1.2      558.9233234802250                     139.73083087005600 1.6876867054685800  1.29835783741556E+16                      TRUE    2.2      462.31122015380900                    115.57780503845200 0.8964741088747350   1.07393155875894E+16                      TRUE    0                                                                                                                       0       
70.6157_29.6624               70.6157 29.6624 Gaia EDR3 158165714024754688  Class 3   M4.5  C3         162.2385201 7.80315318877779E+15                                                               1.2      498.76586022949200                    124.69146505737300 0.0                 1.57080377515006E+16                      TRUE    2.2      492.3054560668950                     123.07636401672400 0.0                  1.55045750036106E+16                      TRUE    0                                                                                                                       0       
70.7603_16.5322               70.7603 16.5322 Gaia EDR3 3310070620026884864 Class 3   M4.25 D2         157.7989182 8.22872372260748E+15                                                               1.2      594.4709297973630                     148.61773244934100 1.2517533688828500  1.77115239282087E+16                      TRUE    2.2      510.2870937927250                     127.57177344818100 1.3744252741678800   1.52033709622213E+16                      TRUE    0                                                                                                                       0       
GO_Tau                        70.7628 25.3384 Gaia EDR3 148106316500918272  Class 2   M2.3  C7         141.3083628 6.31419105804433E+15                                                               1.2      592.4427612304690                     148.11069030761700 0.0                 1.41546583671321E+16                      TRUE    2.2      464.67827647705100                    116.16956911926300 0.0                  1.11021058650453E+16                      TRUE    0                                                                                                                       0       
CIDA_14                       70.8343 29.6683 Gaia EDR3 158494605440901760  Class 2   M5.5  C3         164.3204592 8.11855105600782E+15                                                               1.2      533.4118622314450                     133.35296555786100 0.0                 1.72330923098159E+16                      TRUE    2.2      471.7545604980470                     117.9386401245120  1.825455026733890    1.52411119142153E+16                      TRUE    0                                                                                                                       0       
70.9193_18.1726               70.9193 18.1726 Gaia EDR3 3409447332802321664 Class 3   M5.5  D2         143.8644049 6.57834996967844E+15                                                               1.2      575.7018418029790                     143.92546045074500 1.5760073549958300  1.42567846980681E+16                      TRUE    2.2      486.8570096557620                     121.71425241394000 1.1909751408925800   1.20566151806457E+16                      TRUE    0                                                                                                                       0       
71.0069_16.3589               71.0069 16.3589 Gaia EDR3 3406128761895775872 Class 2   M6    C1         143.8471623 7.01435106066402E+15                                                               1.2      611.0206875732420                     152.75517189331100 2.2308541470389300  1.51278001121102E+16                      TRUE    2.2      522.2342672                           130.5585668        0.0                  1.29296041305459E+16                      TRUE    0                                                                                                                       0       
L04-13                        71.1131 25.2045 Gaia EDR3 147441558642852736  Class 2   M7.25 C7         141.6516463 6.1540749383922E+15                                                                1.2      568.1835106018070                     142.04587765045200 0.0                 1.36410921741399E+16                      TRUE    2.2      457.14315924682600                    114.28578981170700 0.0                  1.09752075794289E+16                      TRUE    0                                                                                                                       0       
HD_283782                     71.2269 27.2958 Gaia EDR3 154586318344905216  Class 3   K1    D4         203.6066563 2.85598542576626E+16                      2.4039244591200900   1.0184083069441400  1.2      918.6714779770400  148.1099911092010  145.52322120666500 6.3128858085981100  4.55681546707455E+16 7.34658596129344E+15 FALSE   2.2      465.7675133                           116.4418783        3.8071191343722400   2.31031076891595E+16                      TRUE    1                                                                                                                       0       
PSO_J071.3189+31.6888         71.3189 31.6889 Gaia EDR3 159525363231870848  Class 2   M5.5  C3         156.1988287 7.12104043379198E+15                                                               1.2      525.4654646667480                     131.36636616668700 1.932259919643100   1.53397043326681E+16                      TRUE    2.2      450.2667239868160                     112.5666809967040  3.3550861897402600   1.31444574024998E+16                      TRUE    0                                                                                                                       0       
COU_706_B                     71.4603 28.6597 Gaia EDR3 157816859599833472  Class 3         C3         159.1138162 7.50944079921613E+15                                                               1.2      508.1846775878910                     127.04616939697300 2.0129158400808400  1.53941110613462E+16                      TRUE    2.2      483.41080621948200                    120.85270155487100 0.0                  1.46436521355183E+16                      TRUE    0                                                                                                                       0       
HD_30171                      71.4638 15.9304 Gaia EDR3 3309789385567829376 Class 3   G3    D2         167.2577036 3.16765844443536E+16                      5.239719123085830    2.171768356990130   1.1      519.6271842224120                     129.90679605560300 2.4840523797412000  1.73932759643158E+16                      TRUE    2.1      1632.8734916069400 168.1212051602760  160.82627698516800 10.15302674548350    5.46565309065493E+16 5.62745484761708E+15 FALSE   1                                                                                                                       0       
IRAS_04429+1550               71.464  15.9268 Gaia EDR3 3309789385567829632 Class 2   M2.5  C1         146.2342299 7.44664813809226E+15                                                               1.1      515.7091169128420                     128.92727922821000 1.5398651394242200  1.31953270523401E+16                      TRUE    2.1      648.4315883605960                     162.10789709014900 1.5269399525374100   1.65912655000289E+16                      TRUE    0                                                                                                                       0       
PSO_J071.6033+17.0281         71.6034 17.0281 Gaia EDR3 3406179962200403584 Class 3   M7    D2         171.1031072 1.00532310545538E+16                                                               1.2      589.2090752563480                     147.30226881408700 1.9123357973211700  2.06396574466407E+16                      TRUE    2.2      558.7663673217770                     139.69159183044400 1.9033126830784000   1.95732667715746E+16                      TRUE    0                                                                                                                       0       
71.6068_17.3559               71.6068 17.3559 Gaia EDR3 3406294414490106624 Class 3   M5.25 D2         196.4622091 1.30432912090186E+16                                                               1.2      610.0086393310550                     152.50215983276400 0.0                 2.81715859718596E+16                      TRUE    2.2      519.7141005615230                     129.92852514038100 0.0                  2.40015788642148E+16                      TRUE    0                                                                                                                       0       
RX_J0446.7+2459               71.6776 24.9842 Gaia EDR3 147373010964871040  Class 3   M5.5  C7  U      146.6095563 6.51573085289248E+15                                                               1.2      558.4138154663090                     139.60345386657700 3.352219192950460   1.4361439673515E+16                       TRUE    2.2      454.98712728881800                    113.74678182220500 0.0                  1.1701483738055E+16                       TRUE    0                                                                                                                       0       
71.6913_16.9984               71.6913 16.9984 Gaia EDR3 3406269778557780224 Class 3   M5.25 D2         195.4732578 1.33476008714142E+16                                                               1.2      623.2990117675780                     155.82475294189500 1.3061711281133700  2.8496295488868E+16                       TRUE    2.2      544.5084228332520                     136.12710570831300 0.9229939659644780   2.48941079967888E+16                      TRUE    0                                                                                                                       0       
DQ_Tau                        71.7211 17.0    Gaia EDR3 3406269842981827712 Class 2   M0.6  D2         195.0268128 2.99481853678951E+16                      1.871786788526590    0.9626533454569100  1.2      619.6949020202640                     154.9237255050660  2.847647955994650   2.82022550119838E+16                      TRUE    2.2      1006.2698445292800 136.5728246456260  133.19465203857400 7.554881739830320    4.57952432297982E+16 6.21541603102771E+15 FALSE   1                                                                                                                       0       
Haro_6-37_A                   71.7457 17.0438 Gaia EDR3 3406270362673331072 Class 2   K8    D2  U, R1  205.7286509 1.51357181536158E+16                                                               1.2      656.6782341430660                     164.16955853576700 0.0                 3.32551907281368E+16                      TRUE    2.2      538.8399934753420                     134.70999836883500 0.6160242366808020   2.72876818863263E+16                      TRUE    0                                                                                                                       0       
Haro_6-37_B                   71.7462 17.0444 Gaia EDR3 3406270362673330944           M0.9  D2         193.4908564 1.33918507392219E+16                                                               1.2      659.1604399108890                     164.79010997772200 1.1466871160267600  2.9527677822182E+16                       TRUE    2.2      536.6502537231450                     134.16256343078600 1.4999255872211500   2.40397251347054E+16                      TRUE    0                                                                                                                       0       
DR_Tau                        71.7759 16.9785 Gaia EDR3 3406081865148861440 Class 2   K6    D2         191.9326616 1.26241353131473E+16                                                               1.2      623.2897364685060                     155.82243411712600 2.917802725057650   2.74729320706044E+16                      TRUE    2.2      522.3461137207030                     130.58652843017600 1.7433148768234800   2.30236091819847E+16                      TRUE    0                                                                                                                       0       
71.802_17.1661                71.802  17.1661 Gaia EDR3 3406273695567950592 Class 3   M4    D2         216.9528283 1.7356570719939E+16                                                                1.2      650.5685720214840                     162.64214300537100 1.486715575337320   3.66387776929157E+16                      TRUE    2.2      582.1842805                           145.54607011413600 0.0                  3.27875051868401E+16                      TRUE    0                                                                                                                       0       
71.9173_28.8446               71.9173 28.8446 Gaia EDR3 158197973524029696  Class 3   M2.25 C3         162.7984647 7.91691033042681E+15                                                               1.2      508.92914476318400                    127.23228619079600 1.132227254675190   1.61389470624548E+16                      TRUE    2.2      489.6852971923830                     122.4213242980960  2.2101514950265900   1.55286942592525E+16                      TRUE    0                                                                                                                       0       
DS_Tau                        71.9525 29.4197 Gaia EDR3 158249306976130176  Class 2   M0.4  C3         157.9666477 7.33848237019516E+15                                                               1.2      514.3864140197750                     128.59660350494400 0.0                 1.53581023742095E+16                      TRUE    2.2      468.7599510131840                     117.1899877532960  0.0                  1.39958271065711E+16                      TRUE    0                                                                                                                       0       
72.0264_15.8569               72.0264 15.8569 Gaia EDR3 3405104605470388736 Class 2   M4.5  D2         142.4426825 6.63863274526402E+15                                                               1.1      511.02477416381800                    127.75619354095500 2.699925496         1.24062208369442E+16                      TRUE    2.1      582.7831933044430                     145.69579832611100 0.0                  1.41483101441119E+16                      TRUE    0                                                                                                                       0       
IRAS_04450+2919               72.0562 29.4148 Gaia EDR3 158252231846211968  Class 2   M1.75 C3         153.4655535 6.97111768280245E+15                                                               1.2      513.5412759155270                     128.38531897888200 0.0                 1.44715297246164E+16                      TRUE    2.2      475.97586221923800                    118.99396555481000 0.0                  1.34129410065934E+16                      TRUE    0                                                                                                                       0       
72.0888_29.4532               72.0888 29.4532 Gaia EDR3 158252399348280704  Class 3   M1.75 C3         154.7891925 7.13517562853604E+15                                                               1.2      520.2212106                           130.05530264282200 0.0                 1.49137407619521E+16                      TRUE    2.2      475.3357760925290                     118.83394402313200 2.3819210474737100   1.36269617521921E+16                      TRUE    0                                                                                                                       0       
72.0907_29.4681               72.0907 29.4681 Gaia EDR3 158254087272066304  Class 3   M7.25 C3         148.9401474 6.73802156857804E+15                                                               1.2      539.3152055053710                     134.82880137634300 0.0                 1.43147408031932E+16                      TRUE    2.2      476.1184755981450                     119.02961889953600 0.0                  1.2637345471119E+16                       TRUE    0                                                                                                                       0       
HD_30378                      72.0948 29.7729 Gaia EDR3 158401834147095680  Class 3   B9.5  C3         156.3719994 7.16285228997257E+15                                                               1.2      512.6982643432620                     128.17456608581500 1.3165252358754400  1.50002014151857E+16                      TRUE    2.2      466.5904359                           116.647609         2.0818162080853400   1.36512077447045E+16                      TRUE    0                                                                                                                       0       
L06-17                        72.1746 17.0603 Gaia EDR3 3406087053469332352 Class 3   M7    D2         200.1847399 1.29217710578482E+16                                                               1.2      587.2402686035160                     146.8100671508790  0.0                 2.81575607565603E+16                      TRUE    2.2      490.7201943                           122.68004858551000 0.0                  2.35295234748324E+16                      TRUE    0                                                                                                                       0       
72.2394_29.231                72.2394 29.231  Gaia EDR3 158234192983875328            M6    C3         157.3363687 7.29445102429046E+15                                                               1.2      501.74929411010700                    125.43732352752700 1.737603175693260   1.48614874886417E+16                      TRUE    2.2      483.3433906311040                     120.83584765777600 0.0                  1.43163166085202E+16                      TRUE    0                                                                                                                       0       
72.2413_29.2318               72.2413 29.2318 Gaia EDR3 158234192983874560  Class 2   M5    C3         143.6872444 6.07440903566596E+15                                                               1.2      500.0912325988770                     125.02280814971900 1.6560511684952500  1.23538674673723E+16                      TRUE    2.2      483.49021182861300                    120.87255295715300 0.0                  1.19437686752916E+16                      TRUE    0                                                                                                                       0       
72.31_29.5764                 72.31   29.5764 Gaia EDR3 158348056861781632  Class 3   M1.25 C3         164.7147798 7.94303806853053E+15                                                               1.2      510.5888803527830                     127.6472200881960  2.3717911692228300  1.65750084137986E+16                      TRUE    2.2      468.14411640014600                    117.03602910003700 0.0                  1.51971438603235E+16                      TRUE    0                                                                                                                       0       
72.3421_29.1866               72.3421 29.1866 Gaia EDR3 155230907037346048  Class 2   M8.5  C3         160.456194  7.58921783425017E+15                                                               1.2      510.3661374389650                     127.5915343597410  0.0                 1.57221555824627E+16                      TRUE    2.2      475.06611373901400                    118.76652843475300 0.0                  1.4634715754538E+16                       TRUE    0                                                                                                                       0       
V1341_Tau                     72.5008 22.4992 Gaia EDR3 3412878010943270784 Class 3   K1    D3         122.2271271 4.46438457576704E+15                                                               1.2      530.4369797241210                     132.60924493103000 0.0                 9.48170123009958E+15                      TRUE    2.2      468.57136834716800                    117.14284208679200 0.022359031019313600 8.3758370729686E+15                       TRUE    0                                                                                                                       0       
72.6669_16.3294               72.6669 16.3294 Gaia EDR3 3405234931957672576 Class 2   M4.75 D2         143.1495267 6.71733761413542E+15                                                               1.2      582.7039686767580                     145.67599216918900 0.0                 1.42871325485773E+16                      TRUE    2.2      513.1686351196290                     128.29215877990700 1.1533515663057700   1.25822179079644E+16                      TRUE    0                                                                                                                       0       
72.7233_21.6565               72.7233 21.6565 Gaia EDR3 3412003903495181440 Class 3   M2    D4         133.673096  5.39947203461956E+15                                                               1.2      521.3276406                           130.33191015930200 2.7819591450645700  1.11459227934353E+16                      TRUE    2.2      488.86920661010700                    122.21730165252700 2.491315088986500    1.0451965345043E+16                       TRUE    0                                                                                                                       0       
72.7445_28.8726               72.7445 28.8726 Gaia EDR3 155162123136347648  Class 3   M4.25 C3         165.5895785 8.18046193970696E+15                                                               1.2      520.4766206359860                     130.11915515899700 0.0                 1.70759349823258E+16                      TRUE    2.2      476.8893660644530                     119.22234151611300 0.0                  1.5645912776502E+16                       TRUE    0                                                                                                                       0       
UY_Aur                        72.9475 30.787  Gaia EDR3 159965197946584320  Class 01F K7    C4  U      151.6902993 6.94431320437991E+15                                                               1.2      531.6557087768560                     132.91392719421400 1.4127002203448900  1.46373805201189E+16                      TRUE    2.2      477.2635452026370                     119.31588630065900 0.0                  1.31398722974007E+16                      TRUE    0                                                                                                                       0       
V1343_Tau                     72.9761 17.9743 Gaia EDR3 3406540773815790592 Class 3   M2    D2         158.7497594 8.46418342656153E+15                                                               1.2      618.1729838012700                     154.54324595031700 1.5241032772592900  1.86403231731417E+16                      TRUE    2.2      504.62504403076200                    126.15626100769000 1.9899727601908400   1.52164105331045E+16                      TRUE    0                                                                                                                       0       
Haro_6-39                     73.0404 30.6292 Gaia EDR3 159959189288493568  Class 01F M5    D4         126.4331958 4.670773934469E+15                                                                 1.2      510.1711299316410                     127.54278248291000 2.419719695096000   9.75787779545593E+15                      TRUE    2.2      466.6371743957520                     116.65929359893800 0.8276709828040650   8.92521794242008E+15                      TRUE    0                                                                                                                       0       
V1346_Tau                     73.1281 17.5071 Gaia EDR3 3406444051151221504 Class 3   K4    D2         139.1106017 6.16891090617908E+15                                                               1.2      570.0716447753910                     142.51791119384800 0.0                 1.31997942896902E+16                      TRUE    2.2      495.6180499511720                     123.90451248779300 0.48829649223563400  1.14758493350261E+16                      TRUE    0                                                                                                                       0       
V1347_Tau                     73.2091 16.3691 Gaia EDR3 3405202462005029760 Class 3   K4.5  D2         208.5918011 1.4133434240082E+16                                                                1.2      587.5851739929200                     146.89629349823000 1.3141284835950900  3.05902173161141E+16                      TRUE    2.2      498.33014739990200                    124.58253684997600 0.0                  2.59435196442139E+16                      TRUE    0                                                                                                                       0       
V1348_Tau                     73.2378 19.3306 Gaia EDR3 3406967556126256128 Class 3   K5    D4         129.0003043 5.28802850051048E+15                                                               1.2      576.8791713500980                     144.2197928375240  0.0                 1.14863909359328E+16                      TRUE    2.2      485.4400606750490                     121.3600151687620  0.6941500737090720   9.66572306610912E+15                      TRUE    0                                                                                                                       0       
StHa_34_A                     73.5986 17.1648 Gaia EDR3 3405690061051973760 Class 3   M3.4  D2  U, R1  142.626974  6.89749580644211E+15                                                               1.2      613.6155542907720                     153.40388857269300 0.0                 1.49354035410769E+16                      TRUE    2.2      519.9087461                           129.97718652648900 1.5703578267598800   1.26545796846916E+16                      TRUE    0                                                                                                                       0       
StHa_34_B                     73.5989 17.1646 Gaia EDR3 3405690061050667008 Class 3   M5.5  D2  R2     150.3500103 7.66039834621156E+15                                                               1.2      613.3891917480470                     153.34729793701200 1.8279627381461700  1.6590531850354E+16                       TRUE    2.2      519.4992755859370                     129.87481889648400 1.5913522400210900   1.40510615344923E+16                      TRUE    0                                                                                                                       0       
HD_31281                      73.7901 18.4419 Gaia EDR3 3406664365793560320 Class 3   G1    D3         120.7898046 4.84126312729851E+15                                                               1.2      591.9204487792970                     147.98011219482400 3.292675502782600   1.03333506297565E+16                      TRUE    2.2      517.3587175415040                     129.33967938537600 2.543541741116790    9.03170187943756E+15                      TRUE    0                                                                                                                       0       
GM_Aur                        73.7958 30.3664 Gaia EDR3 156907907082740480  Class 2   K6    C4         157.3655931 7.13769142454116E+15                                                               1.2      508.38362144165000                    127.09590536041300 0.6659315452222580  1.50635863502901E+16                      TRUE    2.2      455.1811846435550                     113.79529616088900 0.0                  1.34871793478746E+16                      TRUE    0                                                                                                                       0       
L04-14                        73.8472 30.46   Gaia EDR3 156915290131026816  Class 3   M6.25 C4         159.2500122 7.85861599666547E+15                                                               1.2      562.1634342956540                     140.54085857391400 1.3192508948626000  1.70584201642536E+16                      TRUE    2.2      473.7652191101070                     118.44130477752700 0.0                  1.43760438224083E+16                      TRUE    0                                                                                                                       0       
LkCa_19                       73.9041 30.2985 Gaia EDR3 156900622818205312  Class 3   K2    C4         156.3653056 6.94484430283911E+15                                                               1.2      498.71192775878900                    124.67798193969700 1.468146300415180   1.45897488651155E+16                      TRUE    2.2      450.8525156799320                     112.7131289199830  2.697185330222170    1.31896283462409E+16                      TRUE    0                                                                                                                       0       
L04-15                        73.9186 30.6515 Gaia EDR3 157015075106952832  Class 3   M5.25 C4         152.4945514 7.56759007218433E+15                                                               1.2      590.6627634704590                     147.66569086761500 0.0                 1.64348411731567E+16                      TRUE    2.2      497.24398725585900                    124.31099681396500 2.1835366750293100   1.38355191155806E+16                      TRUE    0                                                                                                                       0       
L04-16                        73.939  30.3274 Gaia EDR3 156901138214266112  Class 2   M4.7  C4         155.6688957 7.12019465120038E+15                                                               1.2      520.4606490234370                     130.11516225585900 0.8265477249132590  1.50906815024705E+16                      TRUE    2.2      461.80940385131800                    115.45235096283000 2.000962553192090    1.3390097102331E+16                       TRUE    0                                                                                                                       0       
AB_Aur                        73.941  30.5511 Gaia EDR3 156917493449670656  Class 2   A1    C4         155.0048648 7.14161070731539E+15                                                               1.2      527.5881960388180                     131.89704900970500 0.0                 1.51671154525464E+16                      TRUE    2.2      466.0956779113770                     116.52391947784400 1.2529165140674500   1.33993273767152E+16                      TRUE    0                                                                                                                       0       
L04-17                        73.9483 30.4687 Gaia EDR3 156915878541979264  Class 3   M5    C4         145.8931647                                                                                    1.2      499.1261037963870                     124.78152594909700 3.7023756828978200  1.27115186444986E+16                      TRUE    2.2      462.9346107421880                     115.73365268554700 2.014179138264330    1.17898100116871E+16                      TRUE    0          414.3824034207380  87.6973997  85.91711655572000 4.823048305537550 1.055330427916E+16   2.2334378484347E+15  1       
L04-18                        73.9501 30.4679 Gaia EDR3 156915878541979008            M5.6  C4         158.6129446 7.23201196012835E+15                                                               1.2      497.65372924804700                    124.41343231201200 1.719789632250540   1.49803438975764E+16                      TRUE    2.2      463.3489677612300                     115.8372419403080  3.316971328          1.3947703942937E+16                       TRUE    0                                                                                                                       0       
XEST_26-052                   73.9509 30.5043 Gaia EDR3 156916325218569856  Class 3   M4.5  C4         156.3630513 7.36135378674216E+15                                                               1.2      531.7491856933590                     132.93729642334000 0.800445305         1.55558007608442E+16                      TRUE    2.2      474.7933747009280                     118.69834367523200 0.0                  1.38896143861245E+16                      TRUE    0                                                                                                                       0       
HD_31305                      73.951  30.3378 Gaia EDR3 156901168277114752  Class 3   A1    C4         142.6071983 1.49166024038345E+16                      2.825714199747650    1.213369147629880   1.2      988.2702138068920  137.09955679794200 133.85543791809100 7.383115913539780   2.40478285249652E+16 3.33607811574684E+15 FALSE   2.2      475.5119615                           118.87799038238500 0.0                  1.15707525654074E+16                      TRUE    1                                                                                                                       0       
L04-19                        73.9571 30.3277 Gaia EDR3 156900966415569920  Class 3   M6    C4  U      161.5874064 7.86455278599339E+15                                                               1.2      538.0541267944340                     134.5135316986080  0.8300254542089840  1.68096337952049E+16                      TRUE    2.2      468.88157054443400                    117.22039263610800 0.7357023982520320   1.46485773487687E+16                      TRUE    0                                                                                                                       0       
L04-20                        73.9705 30.1145 Gaia EDR3 156842486140929024  Class 3   M5.25 C4         159.1295893 7.44528983151684E+15                                                               1.2      511.83507333984400                    127.95876833496100 1.0794061258604900  1.55077642892036E+16                      TRUE    2.2      471.09461165771500                    117.77365291442900 0.0                  1.42733950368638E+16                      TRUE    0                                                                                                                       0       
XEST_26-062                   73.9836 30.6057 Gaia EDR3 157011536054213504  Class 2   M4    C3         174.2567654 9.43893087531572E+15                                                               1.2      549.4468182861330                     137.3617045715330  2.867411497590660   1.99628353336828E+16                      TRUE    2.2      489.7223078979490                     122.4305769744870  1.1214509030081700   1.77928881675801E+16                      TRUE    0                                                                                                                       0       
L04-21                        73.9849 30.8269 Gaia EDR3 157018884742748032  Class 3   M5    C4         149.5725396 6.73551728530163E+15                                                               1.2      522.6992537658690                     130.67481344146700 0.0                 1.39917771804378E+16                      TRUE    2.2      483.79186265258800                    120.94796566314700 0.0                  1.29502919607688E+16                      TRUE    0                                                                                                                       0       
SU_Aur                        73.9975 30.567  Gaia EDR3 157010573981545344  Class 2   G4    C4         156.1104775 7.48344560118194E+15                                                               1.2      558.7215291687010                     139.6803822921750  2.0211350477248500  1.62920890645405E+16                      TRUE    2.2      467.82875623168900                    116.95718905792200 0.0                  1.36416933401872E+16                      TRUE    0                                                                                                                       0       
XEST_26-071                   74.005  30.4429 Gaia EDR3 156904161871193088  Class 2   M3.5  C4         143.3530872 6.01590779559153E+15                                                               1.2      517.7211781311030                     129.43029453277600 0.0                 1.27299675387766E+16                      TRUE    2.2      460.9342228271480                     115.2335557067870  2.232558137653190    1.13336636435895E+16                      TRUE    0                                                                                                                       0       
HBC_427                       74.0085 30.3509 Gaia EDR3 156902512603777408  Class 3   K6    C4  U      164.415186  7.77804229139161E+15                                                               1.2      521.9678625                           130.4919656        2.0259904654856900  1.68828159365236E+16                      TRUE    2.2      439.9304664367680                     109.9826166091920  0.0                  1.42293532290428E+16                      TRUE    0                                                                                                                       0       
V1351_Tau                     74.0566 15.906  Gaia EDR3 3404930023639393920 Class 3   K7    D2         130.3751422 5.4817754040856E+15                                                                1.1      483.7898266113280                     120.94745665283200 1.1024319527682900  9.83928605370201E+15                      TRUE    2.1      594.3482243774410                     148.58705609436000 0.0                  1.20878155626404E+16                      TRUE    0                                                                                                                       0       
RX_J0456.7+1521               74.195  15.3627 Gaia EDR3 3392863841302038272 Class 3   M3.5  D2         116.2775155 4.38536024168645E+15                                                               1.1      503.34469079589800                    125.83617269897500 0.0                 8.14280893300842E+15                      TRUE    2.1      580.9729264                           145.24323159942600 0.0                  9.39863203373737E+15                      TRUE    0                                                                                                                       0       
PSO_J074.1999+29.2197         74.1999 29.2197 Gaia EDR3 156577881796362496  Class 3   M6    C3         161.7441421 7.72237083357683E+15                                                               1.2      505.9163466430660                     126.4790866607670  0.38428305850021800 1.58362773297857E+16                      TRUE    2.2      480.8998244018550                     120.22495610046400 0.0                  1.50532060045216E+16                      TRUE    0                                                                                                                       0       
74.2142_29.6586               74.2142 29.6586 Gaia EDR3 156629039151059328  Class 3   M7    C3         149.8826811 6.54941637875813E+15                                                               1.2      509.98698131103500                    127.49674532775900 1.2321281036609800  1.3708163039771E+16                       TRUE    2.2      464.64895748291000                    116.16223937072800 1.8804987284930000   1.24895024752616E+16                      TRUE    0                                                                                                                       0       
V1353_Tau                     74.2356 16.0068 Gaia EDR3 3405307396646220416 Class 3   M1.5  D2         152.8441    1.19932859860077E+16                                                               1.2      907.7377763671870                     226.93444409179700 2.204189929640120   2.53731877138084E+16                      TRUE    2.2      808.5241100097660                     202.13102750244100 1.7077223019755700   2.25999562302222E+16                      TRUE    0                                                                                                                       0       
74.2505_29.183                74.2505 29.183  Gaia EDR3 156574617621217792  Class 3   M5    C3         160.4193    7.65003493189802E+15                                                               1.2      513.34749                             128.33687250824000 0.0                 1.58067266070071E+16                      TRUE    2.2      480.43859318847700                    120.10964829711900 0.0                  1.4793413120585E+16                       TRUE    0                                                                                                                       0       
HD_286179                     74.2527 15.298  Gaia EDR3 3392859619350454272 Class 3   G3    D2         120.5819161 4.82546124934362E+15                                                               1.1      527.6387351074220                     131.90968377685500 0.0                 9.17948458819369E+15                      TRUE    2.1      581.8354387207030                     145.45885968017600 1.0546919756248000   1.01223604091808E+16                      TRUE    0                                                                                                                       0       
HD_286178                     74.3237 15.4193 Gaia EDR3 3392887171563820288 Class 3   K1    D2         137.4458126 6.28589467404732E+15                                                               1.1      508.80313643188500                    127.20078410797100 0.006151545         1.1500853498606E+16                       TRUE    2.1      603.5605419067380                     150.89013547668500 1.616338902147790    1.36427251975833E+16                      TRUE    0                                                                                                                       0       
2MASS_J04572852+3029107_N     74.3688 30.4863 Gaia EDR3 156948382855058176  Class 3   M3.75 C4  R1     156.787327  7.16899834706715E+15                                                               1.2      499.11090135498000                    124.77772533874500 0.0                 1.46803440147677E+16                      TRUE    2.2      475.8322534423830                     118.9580633605960  0.0                  1.39956493735009E+16                      TRUE    0                                                                                                                       0       
2MASS_J04572852+3029107_S     74.3691 30.4858 Gaia EDR3 156948382853116800            M5    C4         157.5689389 7.23144713067246E+15                                                               1.2      499.50557664184600                    124.87639416046100 0.0                 1.48388015602559E+16                      TRUE    2.2      474.19790050048800                    118.54947512512200 1.7747680730494800   1.40869869624339E+16                      TRUE    0                                                                                                                       0       
V1354_Tau                     74.3777 20.2415 Gaia EDR3 3408608886467493376 Class 3   K3    D3         122.1867391 4.80444480319252E+15                                                               1.2      578.9466128906250                     144.73665322265600 3.4054399680847900  1.03419856694042E+16                      TRUE    2.2      496.86885796508800                    124.21721449127200 0.0                  8.8757935433659E+15                       TRUE    0                                                                                                                       0       
74.4681_29.9019               74.4681 29.9019 Gaia EDR3 156640004202940672  Class 3   M4.5  C4         155.7979332 7.27320030183226E+15                                                               1.2      551.8084904                           137.95212260284400 0.0                 1.60261435182137E+16                      TRUE    2.2      449.90815449829100                    112.47703862457300 0.0                  1.30666576891153E+16                      TRUE    0                                                                                                                       0       
V1207_Tau                     74.6656 20.7788 Gaia EDR3 3409036871368311424 Class 3   K7    D3         124.3778976 4.85095975243828E+15                                                               1.2      567.8834433654790                     141.9708608413700  1.0921682922837200  1.05114564445507E+16                      TRUE    2.2      480.41266759643600                    120.10316689910900 0.0                  8.89238256520247E+15                      TRUE    0                                                                                                                       0       
HD_31648                      74.6928 29.8435 Gaia EDR3 156728858488206080  Class 2   A3    C4         155.2121236 7.31364514813795E+15                                                               1.2      555.3154131225590                     138.82885328064000 2.2762918388973900  1.60069384379551E+16                      TRUE    2.2      459.5894401977540                     114.89736004943800 0.0                  1.32476421545967E+16                      TRUE    0                                                                                                                       0       
74.6929_29.9124               74.6929 29.9124 Gaia EDR3 156730056780790528            M4    C4         156.7589666 7.2323284008183E+15                                                                1.2      523.9573010375980                     130.9893252593990  2.1135810770586200  1.54055761504124E+16                      TRUE    2.2      459.9542987915040                     114.98857469787600 0.0                  1.35237374528608E+16                      TRUE    0                                                                                                                       0       
74.6951_29.9112               74.6951 29.9112 Gaia EDR3 156730056780026240  Class 3   M4    C4         155.5069047 7.0581981301215E+15                                                                1.2      519.2538195007320                     129.8134548751830  1.2957857795441200  1.50243716798781E+16                      TRUE    2.2      456.4931643859860                     114.12329109649700 0.0                  1.32084208406079E+16                      TRUE    0                                                                                                                       0       
BS_Tau_A                      74.7142 28.5232 Gaia EDR3 155744074024631296  Class 2   M2.5  C3  R1     144.4383806 6.01318020851736E+15                                                               1.2      499.2805262146000                     124.8201315536500  2.6605871993459900  1.24631296691545E+16                      TRUE    2.2      464.28604443969700                    116.07151110992400 3.074974290176250    1.15895911649149E+16                      TRUE    0                                                                                                                       0       
BS_Tau_B                      74.7146 28.5233 Gaia EDR3 155744074023050368  Class 2   M5.5  C3  R2     142.1000148 5.8260502789304E+15                                                                1.2      500.83230637207000                    125.20807659301800 0.0                 1.21003476155766E+16                      TRUE    2.2      463.7264950561520                     115.93162376403800 3.072432357332000    1.1203853500145E+16                       TRUE    0                                                                                                                       0       
74.7163_29.596                74.7163 29.596  Gaia EDR3 156616124184955776  Class 3   M5    C3         156.6934597 7.41001296244879E+15                                                               1.2      517.8568237243650                     129.4642059310910  1.9998112695554100  1.52134848924802E+16                      TRUE    2.2      491.07066491088900                    122.76766622772200 1.6642006190980100   1.4426566957315E+16                       TRUE    0                                                                                                                       0       
[KW97]_20-19                  74.7627 30.05   Gaia EDR3 156732977357829888  Class 2   M2    C4         155.5438488 6.89105243487277E+15                                                               1.2      495.6556488464360                     123.91391221160900 0.0                 1.43483845320819E+16                      TRUE    2.2      456.5321206420900                     114.13303016052200 1.9261651839633000   1.32158252074092E+16                      TRUE    0                                                                                                                       0       
74.8787_28.7896               74.8787 28.7896 Gaia EDR3 155754583809675392  Class 3   M5.5  C3         160.2797716 7.60623609007401E+15                                                               1.2      514.7064797058110                     128.67661992645300 0.0                 1.58210145699826E+16                      TRUE    2.2      475.1109518920900                     118.77773797302200 0.0                  1.46039297903134E+16                      TRUE    0                                                                                                                       0       
V1840_Ori                     74.9424 14.5153 Gaia EDR3 3392562712554107392 Class 3   K4    D2         154.8248433 8.02378658118583E+15                                                               1.1      500.5866693054200                     125.14666732635500 2.780793858169270   1.43574675504374E+16                      TRUE    2.1      618.4409268310550                     154.61023170776400 1.8987485667034100   1.7737678774306E+16                       TRUE    0                                                                                                                       0       
GZ_Aur_B                      75.0129 30.019  Gaia EDR3 156725353793541504  Class 2         C4  R2     158.8697898 7.36747850791553E+15                                                               1.2      506.7584985534670                     126.6896246383670  0.0                 1.53038587146634E+16                      TRUE    2.2      469.0822789672850                     117.27056974182100 3.288663336892460    1.41660553169987E+16                      TRUE    0                                                                                                                       0       
GZ_Aur_A                      75.013  30.0183 Gaia EDR3 156725349496991104  Class 2   M1.5  C4  R1     157.2756132 7.20232223314808E+15                                                               1.2      504.51767678833000                    126.12941919708300 0.0                 1.49319465445703E+16                      TRUE    2.2      468.88491870117200                    117.22122967529300 1.6167332933670000   1.3877342388022E+16                       TRUE    0                                                                                                                       0       
HD_31950                      75.1013 15.0903 Gaia EDR3 3392806018157943040 Class 3   F5    D3         117.8572611 4.64909913267712E+15                                                               1.1      504.00753533935500                    126.00188383483900 0.5479201929045370  8.37658467836038E+15                      TRUE    2.1      614.9119696289060                     153.72799240722700 0.0                  1.02198118523481E+16                      TRUE    0                                                                                                                       0       
[LH98]_157                    75.1251 17.3997 Gaia EDR3 3405561727429486592 Class 3   G5    D3         120.6745429 4.76195606115176E+15                                                               1.2      587.2456075561520                     146.81140188903800 0.0                 1.02321846065519E+16                      TRUE    2.2      505.94724922485300                    126.48681230621300 0.0                  8.81563963805517E+15                      TRUE    0                                                                                                                       0       
75.2549_25.028                75.2549 25.028  Gaia EDR3 3419631520599185664 Class 3   M2    D1         158.3991458 7.72007321119316E+15                                                               1.2      560.1784298034670                     140.0446074508670  0.0                 1.68170307157985E+16                      TRUE    2.2      468.44988455200200                    117.11247113800000 2.3975097291446600   1.40632621289741E+16                      TRUE    0                                                                                                                       0       
75.6271_22.2805               75.6271 22.2805 Gaia EDR3 3412249541265750912 Class 3   M3.75 D1         159.0340596 7.52317008822293E+15                                                               1.2      520.3478070922850                     130.0869517730710  1.0638541710717800  1.57467627425402E+16                      TRUE    2.2      474.05723267211900                    118.51430816803000 0.8836870059487070   1.43459176103516E+16                      TRUE    0                                                                                                                       0       
75.6452_27.7637               75.6452 27.7637 Gaia EDR3 155447893079715456  Class 2   M4.25 C3         161.2388988 8.24731847846957E+15                                                               1.2      579.9497025512700                     144.98742563781700 0.0                 1.80404448307873E+16                      TRUE    2.2      480.5629274414060                     120.14073186035200 0.0                  1.49488290830909E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0502377+2154050   75.6572 21.9012 Gaia EDR3 3412219751372660224 Class 3   M4.25 D5         223.9350701 1.51568915034176E+16                                                               1.2      534.2392189086910                     133.55980472717300 0.0                 3.20551089910946E+16                      TRUE    2.2      476.19638811035200                    119.04909702758800 1.4265704848817300   2.85724570225756E+16                      TRUE    0                                                                                                                       0       
75.6661_24.9926               75.6661 24.9926 Gaia EDR3 3419944920068400000 Class 2   M4.25 D1         153.1811274 9.93991532466639E+15                                                               1.2      799.9397981                           199.98494952392600 1.2285101013082300  2.24587247350115E+16                      TRUE    2.2      616.2285643981930                     154.05714109954800 0.0                  1.73009365636541E+16                      TRUE    0                                                                                                                       0       
75.7406_28.0115               75.7406 28.0115 Gaia EDR3 155460331304956160  Class 3   M4.5  C3         162.5602331 1.15847009376337E+16                                                               1.2      753.9960746154790                     188.49901865387000 0.0                 2.38404789829577E+16                      TRUE    2.2      711.5481434875490                     177.8870358718870  0.0                  2.24983247675773E+16                      TRUE    0                                                                                                                       0       
V836_Tau                      75.7775 25.3887 Gaia EDR3 3420008412568724736 Class 2   M0.8  D1         166.6081087 1.67053430291805E+16                                                               1.2      1156.0891122436500                    289.0222780609130  3.7752192400502600  3.83973139687646E+16                      TRUE    2.2      855.8084083007810                     213.9521020751950  0.0                  2.84240581479572E+16                      TRUE    0                                                                                                                       0       
CIDA_8                        76.1725 25.1651 Gaia EDR3 3419962546614118144 Class 2   M3.7  D1         167.3599253 1.12556445295443E+16                                                               1.2      770.5373715                           192.63434287719700 0.0                 2.58234295151194E+16                      TRUE    2.2      572.8774906127930                     143.21937265319800 1.042877011322910    1.91991486030576E+16                      TRUE    0                                                                                                                       0       
PSO_J076.2495+31.7503         76.2496 31.7503 Gaia EDR3 157497210956668160  Class 3   M5.5  C3         169.3488394 8.52354014744775E+15                                                               1.2      540.1184011596680                     135.02960028991700 0.0                 1.85340652532845E+16                      TRUE    2.2      453.45118300781200                    113.36279575195300 0.0                  1.55600953365064E+16                      TRUE    0                                                                                                                       0       
CIDA_9_A                      76.3451 25.5251 Gaia EDR3 3419989896965813376 Class 01F M1.8  D1  R1     173.5855391 9.34944266495179E+15                                                               1.2      574.2134051513670                     143.5533512878420  0.0                 2.07022561169849E+16                      TRUE    2.2      463.0793958984380                     115.76984897460900 2.5334336266460900   1.66955145428222E+16                      TRUE    0                                                                                                                       0       
CIDA_9_B                      76.3457 25.5255 Gaia EDR3 3419989892674105088           M4.6  D1         164.1027328 8.37899807272039E+15                                                               1.2      575.2238245605470                     143.80595614013700 1.1188546048576600  1.85347083725841E+16                      TRUE    2.2      464.9434595397950                     116.23586488494900 0.0                  1.49812839182974E+16                      TRUE    0                                                                                                                       0       
CIDA_10                       76.5698 24.7694 Gaia EDR3 3419186939943738880 Class 3   M4.2  D1  U      174.1340464 1.57947739492993E+16                      0.27800057544901400  0.4639616050580200  1.2      547.4035377685550                     136.85088444213900 1.9555020932670300  1.98605947026409E+16                      TRUE    2.2      596.9786178366070  114.3347979463570  112.92342935943600 5.28657889           2.16592505472782E+16 4.14823238387805E+15 FALSE   1                                                                                                                       0       
CIDA_11                       76.5973 24.5388 Gaia EDR3 3419110734340795648 Class 2   M4.2  D1  U      165.2798796 8.48773584133859E+15                                                               1.2      577.4110305725100                     144.35275764312700 0.0                 1.88730598366248E+16                      TRUE    2.2      461.2996696105960                     115.32491740264900 0.0                  1.50778835287296E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0506466+2104298   76.6943 21.0748 Gaia EDR3 3408923003195121024 Class 3   M5.6  D1         157.9834466 7.49696032079143E+15                                                               1.2      529.9158889                           132.47897222442600 0.0                 1.58251332329257E+16                      TRUE    2.2      474.24839432373000                    118.56209858093300 0.0                  1.416270805024E+16                        TRUE    0                                                                                                                       0       
RX_J0507.2+2437               76.8003 24.6211 Gaia EDR3 3419134438264747648 Class 3   K6    D1         169.774663  8.69343483577184E+15                                                               1.2      557.5273683471680                     139.38184208679200 1.9053846887167900  1.92277829237329E+16                      TRUE    2.2      450.76939995117200                    112.69234998779300 2.604063887451750    1.55459564193545E+16                      TRUE    0                                                                                                                       0       
76.9127_23.1851               76.9127 23.1851 Gaia EDR3 3418414193726125184 Class 3   M4.5  D1         163.4835677 7.95419159906045E+15                                                               1.2      530.6574604                           132.66436509246800 0.0                 1.69699183524042E+16                      TRUE    2.2      464.2680367858890                     116.06700919647200 1.717552543408020    1.48468480438376E+16                      TRUE    0                                                                                                                       0       
RW_Aur_A                      76.9561 30.4012 Gaia EDR3 156430822114424576  Class 2   K0    C3  R1     155.9775644 7.20958410918617E+15                                                               1.2      521.3943322998050                     130.34858307495100 2.075218478984780   1.51777655506272E+16                      TRUE    2.2      469.27488847045900                    117.31872211761500 0.19901179101724900  1.36605708861175E+16                      TRUE    0                                                                                                                       0       
RW_Aur_B                      76.9565 30.4013 Gaia EDR3 156430817820015232  Class 2   K6.5  C3  R2     181.9931433 9.81045450527553E+15                                                               1.2      520.8644186279300                     130.21610465698200 1.8040661976835500  2.06420111295859E+16                      TRUE    2.2      469.3330287597660                     117.3332571899410  1.8183553296766400   1.85998068915162E+16                      TRUE    0                                                                                                                       0       
CIDA_12                       76.979  25.0043 Gaia EDR3 3419288030590780416 Class 2   M3.7  D1         168.3700633 8.35696973737427E+15                                                               1.2      536.5022109008790                     134.1255527252200  0.0                 1.81977850712278E+16                      TRUE    2.2      449.0095363769530                     112.25238409423800 2.554564403049780    1.52300938782693E+16                      TRUE    0                                                                                                                       0       
77.0265_30.4397               77.0265 30.4397 Gaia EDR3 156430577302380800  Class 3   M4.5  C3         155.3805306 6.90668467504976E+15                                                               1.2      496.22162307128900                    124.05540576782200 0.8981028921744070  1.43346188667998E+16                      TRUE    2.2      460.1334251770020                     115.03335629425000 2.6684823902715300   1.32921198333993E+16                      TRUE    0                                                                                                                       0       
77.0296_24.4533               77.0296 24.4533 Gaia EDR3 3419115128091798400 Class 3   M4    D1         169.0555001 8.74903816540321E+15                                                               1.2      558.0365596435550                     139.50913991088900 0.005458885         1.90826430727874E+16                      TRUE    2.2      465.3611194702150                     116.3402798675540  1.8769352406659300   1.59135095888255E+16                      TRUE    0                                                                                                                       0       
77.1772_30.4491               77.1772 30.4491 Gaia EDR3 156385226743440512  Class 3   M5.5  C3         155.7140241 6.97115149892794E+15                                                               1.2      501.8775647094730                     125.46939117736800 3.501001510713330   1.45603060446642E+16                      TRUE    2.2      459.27380855712900                    114.81845213928200 0.0                  1.33242999510476E+16                      TRUE    0                                                                                                                       0       
77.3319_28.9258               77.3319 28.9258 Gaia EDR3 155945696970055424  Class 3   M5    C3         152.3003007 6.93825477937203E+15                                                               1.2      510.9517481506350                     127.73793703765900 1.6361121824139700  1.41807328684366E+16                      TRUE    2.2      489.0285607727050                     122.25714019317600 0.0                  1.35722862490516E+16                      TRUE    0                                                                                                                       0       
77.3685_29.05                 77.3685 29.05   Gaia EDR3 155964354307956480  Class 3   K7    C3         166.6832343 8.72206658178662E+15                                                               1.2      551.1203537109380                     137.78008842773400 2.771041510790050   1.83209315970734E+16                      TRUE    2.2      498.36960135498000                    124.59240033874500 0.0                  1.6567334730073E+16                       TRUE    0                                                                                                                       0       
77.4962_30.6125               77.4962 30.6125 Gaia EDR3 156413470446217984            M6.5  C3         148.2406631 6.7594719291698E+15                                                                1.2      566.9260063                           141.7315015686040  0.0                 1.49065912379869E+16                      TRUE    2.2      461.3762700073240                     115.34406750183100 0.0                  1.21312964786923E+16                      TRUE    0                                                                                                                       0       
77.4991_30.6116               77.4991 30.6116 Gaia EDR3 156413470448259968  Class 3   M4.25 C3         152.4389511 7.16786694348311E+15                                                               1.2      571.6883520263670                     142.9220880065920  0.0                 1.58952920719322E+16                      TRUE    2.2      459.50655069580100                    114.87663767395000 0.0                  1.27761757020003E+16                      TRUE    0                                                                                                                       0       
[LH98]_175                    77.794  28.2306 Gaia EDR3 3422476266419055232 Class 3   K0    C3         138.7868737 1.1945926109891E+16                       1.3161921290822600   0.7545094756693670  1.2      532.1048142333980                     133.0262035583500  2.710472969680210   1.22634097483735E+16                      TRUE    2.2      770.606226         123.04270053720400 120.85137812805200 6.376478596835280    1.77601473455952E+16 2.83576282881044E+15 FALSE   1                                                                                                                       0       
2MASS_J05122759+2253492_A     78.115  22.8969 Gaia EDR3 3415706130944329216 Class 3   M2.5  D1  R1     173.4025444                                                                                    1.2      578.6246016540530                     144.6561504135130  3.4085257933507000  2.08173330952286E+16                      TRUE    2.2      462.0378929260250                     115.50947323150600 3.2659584135186300   1.66228616829695E+16                      TRUE    0          408.74005935569700 93.89153378 92.27619915618560 4.429528557671400 1.47053511735374E+16 3.37796099220953E+15 1       
[SCH2006b]_J0516021+2214530   79.0089 22.2479 Gaia EDR3 3414676232147787136 Class 3   M5    D1         167.7121779 1.13204396260759E+16                                                               1.2      838.3541957519530                     209.58854893798800 0.4856363548327130  2.82146069526085E+16                      TRUE    2.2      507.12448828125000                    126.78112207031200 0.0                  1.70671515516953E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0518028+2327126   79.5119 23.4534 Gaia EDR3 3415666239289777664 Class 2   M5.2  C10        103.200468  3.47713128054927E+15                                                               1.2      580.0489708740230                     145.01224271850600 0.0                 7.39171577586399E+15                      TRUE    2.2      511.39257370605500                    127.84814342651400 0.0                  6.5168093463331E+15                       TRUE    0                                                                                                                       0       
[SCH2006b]_J0522333+2439254   80.6386 24.657  Gaia EDR3 3417331587088693760 Class 3   M4.75 D1         180.1069041 9.51003658623615E+15                                                               1.2      537.7470917724610                     134.43677294311500 0.0                 2.08716151173242E+16                      TRUE    2.2      442.3389223                           110.58473056640600 0.0                  1.71685312276204E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0522335+2439197   80.6394 24.6554 Gaia EDR3 3417331587088694016 Class 3   M4.5  D1         181.9900357 9.71953222284315E+15                                                               1.2      538.1925776000980                     134.5481444000240  0.0                 2.13280028145607E+16                      TRUE    2.2      442.8613252075200                     110.71533130188000 0.0                  1.75501260768119E+16                      TRUE    0                                                                                                                       0       
[LH98]_185                    80.7083 19.236  Gaia EDR3 3401509404309694976 Class 3   M0    D7         64.94317901 1.37073215835377E+15                                                               1.2      594.2940204345700                     148.57350510864300 1.016063997034860   2.99906385854971E+15                      TRUE    2.2      492.2022514                           123.05056284942600 2.4460445825242900   2.48386477486535E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0523020+2428087   80.7582 24.469  Gaia EDR3 3417279085408497920 Class 3   M4    D1         179.4885384 1.22653612700783E+16                                                               1.2      775.6836693969730                     193.92091734924300 0.0                 2.99002868943778E+16                      TRUE    2.2      497.0854475097660                     124.2713618774410  0.0                  1.91611581859354E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0523500+2435237   80.9582 24.5898 Gaia EDR3 3417304335519678976 Class 3   M6    D1         175.2637013 9.4767529038058E+15                                                                1.2      560.5992569091800                     140.1498142272950  0.0                 2.06041043622468E+16                      TRUE    2.2      470.77983967895500                    117.69495991973900 0.5426984274373860   1.73029072529764E+16                      TRUE    0                                                                                                                       0       
V1364_Tau_A                   80.9777 25.5131 Gaia EDR3 3417960606523123968 Class 3   K7    C10 R1     106.5574075 3.44925143112569E+15                                                               1.2      578.0496236022950                     144.51240590057400 0.7296362777509310  7.85325463406173E+15                      TRUE    2.2      437.4979853210450                     109.37449633026100 0.027934008908220600 5.94375109044103E+15                      TRUE    0                                                                                                                       0       
V1364_Tau_B                   80.9785 25.5122 Gaia EDR3 3417960606523879680           M3    C10        106.5872961 3.4350031791389E+15                                                                1.2      574.5046043                           143.62615107421900 0.0                 7.80947194490847E+15                      TRUE    2.2      436.2808399                           109.07020996398900 1.6661774725050000   5.93054077164714E+15                      TRUE    0                                                                                                                       0       
[LH98]_190                    81.1071 19.3685 Gaia EDR3 3401526073080426880 Class 3   M0    D7         58.02162097 1.09983727772512E+15                                                               1.2      591.1548520202640                     147.78871300506600 2.360024578222770   2.38121296710926E+15                      TRUE    2.2      501.0181743164060                     125.25454357910200 0.0                  2.01813614379121E+15                      TRUE    0                                                                                                                       0       
V1366_Tau                     82.427  23.5695 Gaia EDR3 3416236744087968768 Class 3   K7    C9         118.3073303                                                                                    1.2      543.8539486816410                     135.96348717041000 3.4450318142645300  9.10799659687502E+15                      TRUE    2.2      519.2855364990240                     129.82138412475600 2.5730300138718600   8.69654603171439E+15                      TRUE    0          449.46634869836500 97.92910903 96.05453866679450 4.679282779729210 7.52727452706412E+15 1.64003220707029E+15 1       
[SCH2006b]_J0531021+2333579   82.7586 23.5659 Gaia EDR3 3416562169467254656 Class 3   M4    D1         165.4245354 8.74163900882805E+15                                                               1.2      549.3677746398930                     137.34194365997300 2.1244474763723600  1.79878928858785E+16                      TRUE    2.2      518.5449151794430                     129.63622879486100 3.6247724602921700   1.69786631494337E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0531026+2334022   82.7609 23.5672 Gaia EDR3 3416562165170279424 Class 3   M4    D1         166.2484183 8.77359560324946E+15                                                               1.2      542.4641016723630                     135.6160254180910  1.137691873702480   1.79392099501898E+16                      TRUE    2.2      518.7555775817870                     129.68889439544700 0.0                  1.71551724628081E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0532021+2423030   83.0088 24.3841 Gaia EDR3 3416676170784043008 Class 3   M6    D1         175.2782981 9.33567739540246E+15                                                               1.2      562.8016201171870                     140.70040502929700 0.0                 2.06884950315032E+16                      TRUE    2.2      453.05465266113300                    113.26366316528300 0.0                  1.66542145501066E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0533363+2102276   83.4012 21.0408 Gaia EDR3 3402879022138140544 Class 3   M4.5  C9         106.7614542 4.09186568768426E+15                                                               1.2      677.0366106994630                     169.2591526748660  0.20738287661847700 9.23333048091165E+15                      TRUE    2.2      523.1122986694340                     130.7780746673580  1.4587878292360700   7.13413226982538E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0534480+2243142   83.6999 22.7204 Gaia EDR3 3404440083835128704 Class 3   M4.25 D1         164.1332605 8.89906526810435E+15                                                               1.2      547.3716397888180                     136.8429099472050  2.1033475956651100  1.7643825376196E+16                       TRUE    2.2      556.9457844726560                     139.23644611816400 0.049101016          1.79524356962214E+16                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0536190+2242428   84.0791 22.7117 Gaia EDR3 3404243928385333376 Class 3   M4.75 C9         107.6760874 3.71701850374768E+15                                                               1.2      544.4055801                           136.10139503173800 1.8812263420258400  7.55228491577623E+15                      TRUE    2.2      527.3578066589360                     131.83945166473400 0.0                  7.31578909921448E+15                      TRUE    0                                                                                                                       0       
[LH98]_211                    84.1514 21.659  Gaia EDR3 3403016495451584000 Class 3   K4    C9         101.965097  6.34472311391643E+15                      0.9442372933330720   0.42047501561358200 1.2      749.3967829601590  173.9297437045890  172.47063448791500 4.345068858737630   9.32249508113357E+15 2.16368580305882E+15 FALSE   2.2      541.3105259399410                     135.32763148498500 3.7155320877051600   6.73390229339857E+15                      TRUE    1                                                                                                                       0       
[SCH2006b]_J0537385+2428518   84.4105 24.4809 Gaia EDR3 3404716306067442048 Class 3   M5.5  C9         111.7118387 3.6306462294169E+15                                                                1.2      534.1951499267580                     133.54878748168900 0.0                 7.97655943956904E+15                      TRUE    2.2      438.39140022583000                    109.59785005645800 0.5226406159373640   6.54602547809856E+15                      TRUE    0                                                                                                                       0       
[SCH2006b]_J0539009+2322081   84.7539 23.3687 Gaia EDR3 3404396107665898752 Class 3   M5.8  C9         110.9899297 3.96490696539489E+15                                                               1.2      559.3857763183590                     139.84644407959000 0.0                 8.24509828355077E+15                      TRUE    2.2      516.6050655578610                     129.15126638946500 0.0                  7.61452957802881E+15                      TRUE    0                                                                                                                       0       

